Constraining the four-light quark operators in the SMEFT with multijet and VBF processes at linear level

We investigate how the interference of the SM with ten four-light quark operators in the SMEFT can be constrained thanks to multijet and $Z$, $W$, $\gamma$ VBF production in association with jets. The differential distributions for each process are generated at LO for different jet multiplicities, that are then merged and showered. We check which observables provide better bounds on the Wilson coefficients, and what directions in the ten-dimensional coefficient space they are able to probe. We discuss the relevance of the quadratic contributions with respect to the linear terms and use them to assess the validity of the EFT approach.

==> anc/data_4lq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    142622,       3190]
NotebookOptionsPosition[    140466,       3154]
NotebookOutlinePosition[    140854,       3170]
CellTagsIndexPosition[    140811,       3167]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.962162196679202*^9, 3.962162216555215*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"e1e3b25e-5f21-4905-b996-0d2af96794a7"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Theory predictions and experimental inputs",
 FontColor->RGBColor[1, 0, 0]]], "Subtitle",
 CellChangeTimes->{{3.9621633832462883`*^9, 3.96216340045988*^9}, {
  3.9621662195619783`*^9, 3.96216622180028*^9}, {3.981448862946556*^9, 
  3.981448872296823*^9}},ExpressionUUID->"a8c4ed8f-7266-498d-be16-\
725eea3f5c5a"],

Cell[TextData[{
 "This notebook contains the distributions and chi-square functions used in \
our paper ",
 StyleBox["\[OpenCurlyDoubleQuote]Constraining the four-light quark operators \
in the SMEFT with multijet and VBF processes at linear level\
\[CloseCurlyDoubleQuote]",
  FontSlant->"Italic"],
 ".\nFor each process and phase-space region that we included in the \
analysis, we report here the experimental data (when present), the SM data \
(generated by us at LO or taken from the experimental paper) and the LO \
linear-in-the-coefficient distributions that we generated for each operator \
that contributes to the process, for the best observables that we identified. \
We also report the numerical and scale-variation uncertainty bands.\nEvery \
distribution is differential, so it\[CloseCurlyQuote]s already been divided \
by the bin widths.\nFor each process:\n\t- \[OpenCurlyDoubleQuote]expDiff\
\[CloseCurlyDoubleQuote] is the differential distribution of central values \
from the corresponding experimental analysis, listed in Table III of our \
paper\n\t- \[OpenCurlyDoubleQuote]expDiffUnc\[CloseCurlyDoubleQuote] is the \
differential distribution of total uncertainty bands on expDiff\n\t- \
\[OpenCurlyDoubleQuote]smDiff\[CloseCurlyDoubleQuote] is the differential \
distribution of central values for the SM\n\t- \
\[OpenCurlyDoubleQuote]smDiffUnc\[CloseCurlyDoubleQuote] is the differential \
distribution of total uncertainty bands on the SM\n\t- \
\[OpenCurlyDoubleQuote]cqq1Diff\[CloseCurlyDoubleQuote] is the \
linear-in-the-coefficient LO differential distribution that we obtained for \
",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["O", "qq", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "2d38d6f1-d925-47b4-9f43-7c478ef883aa"],
 " by setting its coefficient to 1 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["TeV", 
    RowBox[{"-", "2"}]], TraditionalForm]],ExpressionUUID->
  "c898f5d5-737a-4722-bcac-6acee53e370b"],
 "\n\t- \[OpenCurlyDoubleQuote]cqq1DiffNum\[CloseCurlyDoubleQuote] is the \
differential distribution of numerical uncertainty bands on \
\[OpenCurlyDoubleQuote]cqq1Diff\[CloseCurlyDoubleQuote]\n\t- \
\[OpenCurlyDoubleQuote]cqq1DiffScal\[CloseCurlyDoubleQuote] is the \
differential distribution of scale-variation uncertainties on \
\[OpenCurlyDoubleQuote]cqq1Diff\[CloseCurlyDoubleQuote]\nThe notation on the \
last three points applies to all operators.\nFor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["O", "qq", 
     RowBox[{"(", "3", ")"}]], ",", " "}], TraditionalForm]],ExpressionUUID->
  "8c5032b6-12f1-46ce-8f6b-7652f511c31c"],
 "the distributions at quadratic level are also reported (for all processes \
but b+jets): they are labelled with \[OpenCurlyDoubleQuote]SQ\
\[CloseCurlyDoubleQuote] at the end of their name.\n",
 StyleBox["The units are not the same for every process: they are stated \
below the process definitions.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.962166231464448*^9, 3.962166261218792*^9}, {
  3.981449042376809*^9, 3.981449144509198*^9}, {3.981449274042198*^9, 
  3.981449297102462*^9}, {3.981449355034285*^9, 3.981449384966093*^9}, {
  3.981449657474435*^9, 3.981449818726481*^9}, {3.981450776690611*^9, 
  3.981450831228057*^9}, {3.9814509694295588`*^9, 3.981450987999271*^9}, {
  3.9814511931463118`*^9, 3.98145147795579*^9}, {3.981451700693796*^9, 
  3.981451941853311*^9}, {3.9814520882460737`*^9, 3.9814520965705347`*^9}, {
  3.981452135639497*^9, 3.9814521507146683`*^9}, {3.9814522845107327`*^9, 
  3.9814523191643248`*^9}, {3.981452584045107*^9, 3.9814526002977943`*^9}, {
  3.9814527138286448`*^9, 3.9814527415251923`*^9}, {3.982923016609182*^9, 
  3.98292314000219*^9}},ExpressionUUID->"f84e7c4b-b4d7-42c7-9434-\
ca6610e22ab9"],

Cell[TextData[{
 StyleBox["Multijets ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  RowBox[{
   RowBox[{"2.4", "<", 
    RowBox[{"M", 
     SubscriptBox["\[InvisiblePrefixScriptBase]", "jj"]}], "<", 
    RowBox[{"3", " ", "TeV"}]}], ",", " ", 
   SubscriptBox["\[Chi]", "jj"]}]], "Input",
  CellChangeTimes->{{3.9621622822018137`*^9, 3.962162341534154*^9}, {
    3.962162374736617*^9, 3.9621625449676237`*^9}, {3.962162706218857*^9, 
    3.962162852001256*^9}, {3.9621629083160973`*^9, 3.9621629608258457`*^9}, 
    3.962163073182067*^9, {3.962163176995202*^9, 3.962163186326948*^9}},
  FontColor->RGBColor[1, 0, 0],ExpressionUUID->
  "5db7039c-76ab-4ec1-91e2-949e75c57ac9"],
 "\n",
 StyleBox["Everything\[CloseCurlyQuote]s in pb",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.96216439368714*^9, 3.962164408109662*^9}, {
  3.962164700316318*^9, 3.9621647089516153`*^9}, {3.9621648205264177`*^9, 
  3.962164821274178*^9}},ExpressionUUID->"59a86ec8-4c3a-43e4-aadf-\
3477050e384f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"binning", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
      "8", ",", "9", ",", "10", ",", "12", ",", "14", ",", "16"}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Total", " ", "LO", " ", "SM", " ", "cross"}], "-", 
    RowBox[{"section", " ", "from", " ", "MG5"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xsectSMtot", " ", "=", " ", "6.6"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Experimental", " ", "data", " ", "from", " ", 
     RowBox[{"CMS", ":", " ", 
      RowBox[{
      "here", " ", "below", " ", "it", " ", "is", " ", "already", " ", 
       "multiplied", " ", "by", " ", "xsectSMtot"}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "divided", " ", "by", " ", "the", " ", "bin", " ", 
     "width"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.52173952", ",", "0.43773618", ",", "0.42395438", ",", "0.41017258", 
     ",", "0.41279769", ",", "0.42657948", ",", "0.42395438", ",", 
     "0.43379852", ",", "0.43576735", ",", "0.44101756", ",", "0.4370799", 
     ",", "0.44101756"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "0.04121498", ",", "0.02805916", ",", "0.02164717", ",", "0.01598137", 
      ",", "0.01173982", ",", "0.00840444", ",", "0.00586991", ",", 
      "0.00541179", ",", "0.00697631", ",", "0.0099961", ",", "0.0149654", 
      ",", "0.02072212"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"SM", " ", "differential", " ", 
    RowBox[{"distributions", ":", " ", 
     RowBox[{
      RowBox[{"they", "'"}], "re", " ", "the", " ", "normalised", " ", "ones",
       " ", "from", " ", "CMS", " ", "that", " ", "we", " ", "multiplied", 
      " ", "by", " ", "xsectSMtot"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.49942613437446903", ",", "0.41345396144009916", ",", 
     "0.4055786478888592", ",", "0.4082037524059392", ",", 
     "0.41279768531082917", ",", "0.4206729988620692", ",", 
     "0.4239543795084192", ",", "0.4318296930596591", ",", 
     "0.4351110737060091", ",", "0.4436426633865191", ",", 
     "0.45611190984264915", ",", "0.45611190984264915"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "0.0577523", ",", "0.04003284", ",", "0.03150125", ",", "0.02296966", 
      ",", "0.01509435", ",", "0.00984414", ",", "0.00065628", ",", 
      "0.0026251", ",", "0.01115669", ",", "0.01771946", ",", "0.02362594", 
      ",", "0.04003284"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Interfence", " ", "differential", " ", "distributions", " ", "for", " ", 
    "all", " ", "the", " ", "contributing", " ", "operators"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.2671653963899918"}], ",", 
     RowBox[{"-", "0.8021640616500032"}], ",", 
     RowBox[{"-", "0.5817777582949979"}], ",", 
     RowBox[{"-", "0.47771474791499635"}], ",", 
     RowBox[{"-", "0.4173014778299974"}], ",", 
     RowBox[{"-", "0.3767118073349979"}], ",", 
     RowBox[{"-", "0.3097382968249992"}], ",", 
     RowBox[{"-", "0.2714398994149999"}], ",", 
     RowBox[{"-", "0.26940618693999996"}], ",", 
     RowBox[{"-", "0.2347651296674984"}], ",", 
     RowBox[{"-", "0.1846222839774992"}], ",", 
     RowBox[{"-", "0.12731610510750013"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.018805232308354652", ",", "0.014788839829246761", ",", 
     "0.01254327851099951", ",", "0.011323500678291262", ",", 
     "0.010565596523358648", ",", "0.009835530036034521", ",", 
     "0.008958228441469885", ",", "0.008499223439879872", ",", 
     "0.008282809733664291", ",", "0.005392293927617657", ",", 
     "0.004812802884372812", ",", "0.003962561088075016"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.5761321112100007", ",", "0.35634592860000125", ",", 
     "0.2605361150350003", ",", "0.21261280598999974", ",", 
     "0.1870699921049997", ",", "0.16408399886999975", ",", 
     "0.1365375046649997", ",", "0.12346751258999981", ",", 
     "0.11507292551500047", ",", "0.10037370465500028", ",", "0.08098390895", 
     ",", "0.05461999491499987"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.118671778384952"}], ",", 
     RowBox[{"-", "2.5291264423750195"}], ",", 
     RowBox[{"-", "1.8551294802250404"}], ",", 
     RowBox[{"-", "1.5352377419150303"}], ",", 
     RowBox[{"-", "1.2702341733600209"}], ",", 
     RowBox[{"-", "1.1285943690250173"}], ",", 
     RowBox[{"-", "0.9762238202000123"}], ",", 
     RowBox[{"-", "0.8656767929400088"}], ",", 
     RowBox[{"-", "0.7616127736400059"}], ",", 
     RowBox[{"-", "0.6498619009125106"}], ",", 
     RowBox[{"-", "0.5347144026325074"}], ",", 
     RowBox[{"-", "0.34920957001250175"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.045814036403865825", ",", "0.03573332711098024", ",", 
     "0.0305704806857657", ",", "0.02776323804346246", ",", 
     "0.025182724078988392", ",", "0.023760321265001105", ",", 
     "0.022074113413856598", ",", "0.020828526761042732", ",", 
     "0.01953452426559059", ",", "0.012747776228885652", ",", 
     "0.011540797949669987", ",", "0.009311575685535265"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.4058920393749987", ",", "0.8626790396149989", ",", 
     "0.6392236031550006", ",", "0.532445840875002", ",", 
     "0.44585083018499827", ",", "0.40228759617999915", ",", 
     "0.34408706302999953", ",", "0.3118327721700005", ",", 
     "0.27773838224999986", ",", "0.23797713735750056", ",", 
     "0.19637116168500016", ",", "0.12645841427250015"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "38.22030985079995", ",", "19.55493720190004", ",", "11.601215591600011", 
     ",", "7.510100546200007", ",", "5.4700966995", ",", "4.545951600800001", 
     ",", "3.1686391224000032", ",", "2.6034158375000005", ",", 
     "2.121900527800001", ",", "3.383978727099998", ",", "2.5044400181999995",
      ",", "1.4273100350999994"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffNumSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.5281207329533536", ",", "0.37774016803309557", ",", 
     "0.291040078851868", ",", "0.2337797987637086", ",", 
     "0.19927982409092246", ",", "0.18153437423163807", ",", 
     "0.15204049286970434", ",", "0.13768125308037973", ",", 
     "0.12397324467939236", ",", "0.156562452598344", ",", 
     "0.13508319606273544", ",", "0.10196402740423097"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffScalSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "12.18601968600013", ",", "6.30940067440001", ",", "3.7558052864999567", 
     ",", "2.452369622199983", ",", "1.833704043500001", ",", 
     "1.4874834694999954", ",", "1.0470727451999977", ",", "0.8625319702", 
     ",", "0.7141984947999975", ",", "1.1543354941000041", ",", 
     "0.8477669668000001", ",", "0.49307286889999946"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cuuDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.9980652654200148"}], ",", 
     RowBox[{"-", "0.6190385665300007"}], ",", 
     RowBox[{"-", "0.4499727356399962"}], ",", 
     RowBox[{"-", "0.3674901499299972"}], ",", 
     RowBox[{"-", "0.3155955232999983"}], ",", 
     RowBox[{"-", "0.2750581072749998"}], ",", 
     RowBox[{"-", "0.23844842459000043"}], ",", 
     RowBox[{"-", "0.2070847524650004"}], ",", 
     RowBox[{"-", "0.1944973040000002"}], ",", 
     RowBox[{"-", "0.16364129171749942"}], ",", 
     RowBox[{"-", "0.12769291869249982"}], ",", 
     RowBox[{"-", "0.09080754282750009"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.011529079070033818", ",", "0.009063677567377562", ",", 
     "0.007732523710374075", ",", "0.007013541172209223", ",", 
     "0.006437886086099137", ",", "0.0059999997175904", ",", 
     "0.005601049544875846", ",", "0.005198452088670816", ",", 
     "0.005050133227141757", ",", "0.0032697255580002465", ",", 
     "0.002893913019086061", ",", "0.0024265092982965484"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.2623237627735062", ",", "0.16503771611000095", ",", 
     "0.12125891007499473", ",", "0.10202992242499895", ",", 
     "0.08727097801499856", ",", "0.07717173578499958", ",", 
     "0.0672286094450003", ",", "0.05986690586000036", ",", 
     "0.05655567690000042", ",", "0.04771477693749898", ",", 
     "0.03814220627499992", ",", "0.026376168774999965"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cddDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1933062977999987"}], ",", 
     RowBox[{"-", "0.12193434274250184"}], ",", 
     RowBox[{"-", "0.09560701214800113"}], ",", 
     RowBox[{"-", "0.07895538232350062"}], ",", 
     RowBox[{"-", "0.06726476301050018"}], ",", 
     RowBox[{"-", "0.05970135912599993"}], ",", 
     RowBox[{"-", "0.0519953540024998"}], ",", 
     RowBox[{"-", "0.048383788695499814"}], ",", 
     RowBox[{"-", "0.04311978517549987"}], ",", 
     RowBox[{"-", "0.03723467532025013"}], ",", 
     RowBox[{"-", "0.029998196313499946"}], ",", 
     RowBox[{"-", "0.02089388734149991"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0022768425838650182", ",", "0.0017992958105140743", ",", 
     "0.0015874881269013895", ",", "0.0014407142277115845", ",", 
     "0.001322830259205331", ",", "0.0012401405211187953", ",", 
     "0.001152063865323354", ",", "0.0011091959211506682", ",", 
     "0.0010544033359978196", ",", "0.0006880207691332663", ",", 
     "0.0006180252982634405", ",", "0.0005115776075283032"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.057288482568495946", ",", "0.035777581308998364", ",", 
     "0.02840282827249923", ",", "0.024063972803499735", ",", 
     "0.020447402549000137", ",", "0.018507235437500286", ",", 
     "0.015700232705000153", ",", "0.015127627973000133", ",", 
     "0.013910610178000112", ",", "0.011780568530499809", ",", 
     "0.0098149754215001", ",", "0.0065749136712500225"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cud8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.22727122420749696"}], ",", 
     RowBox[{"-", "0.1414527546810009"}], ",", 
     RowBox[{"-", "0.1043317833260011"}], ",", 
     RowBox[{"-", "0.08726959692150071"}], ",", 
     RowBox[{"-", "0.07430747215100025"}], ",", 
     RowBox[{"-", "0.06388949155799988"}], ",", 
     RowBox[{"-", "0.055161792082999775"}], ",", 
     RowBox[{"-", "0.05091233366849975"}], ",", 
     RowBox[{"-", "0.04452764475349987"}], ",", 
     RowBox[{"-", "0.039674402494750155"}], ",", 
     RowBox[{"-", "0.03070129514949997"}], ",", 
     RowBox[{"-", "0.020420977663249906"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0026322078603553023", ",", "0.0020599180088164814", ",", 
     "0.0017751445691690845", ",", "0.0016093524563534564", ",", 
     "0.0014791526622596038", ",", "0.001365782274741957", ",", 
     "0.0012769744904245384", ",", "0.0012166394311199599", ",", 
     "0.001140504051833698", ",", "0.0007593599948685354", ",", 
     "0.000664894315999205", ",", "0.0005431034813985717"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.06042428369650603", ",", "0.03787098747399993", ",", 
     "0.02947816780749865", ",", "0.024809395454499027", ",", 
     "0.021125211050499176", ",", "0.018182296281499578", ",", 
     "0.016312318410999543", ",", "0.015382197541999681", ",", 
     "0.01362890588299984", ",", "0.012179282830999555", ",", 
     "0.00965167376324979", ",", "0.006193986818749959"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqu8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.29315082433649925"}], ",", 
     RowBox[{"-", "0.22556710249850176"}], ",", 
     RowBox[{"-", "0.19374513750150063"}], ",", 
     RowBox[{"-", "0.17645171183450062"}], ",", 
     RowBox[{"-", "0.16103618847600032"}], ",", 
     RowBox[{"-", "0.14377812533599976"}], ",", 
     RowBox[{"-", "0.12752034123649963"}], ",", 
     RowBox[{"-", "0.1161861241244994"}], ",", 
     RowBox[{"-", "0.11257161477149935"}], ",", 
     RowBox[{"-", "0.09797034021700055"}], ",", 
     RowBox[{"-", "0.08358190319825021"}], ",", 
     RowBox[{"-", "0.05857076469149969"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.004393544628548846", ",", "0.00379542628827836", ",", 
     "0.0035023521572180288", ",", "0.003315753983203517", ",", 
     "0.0031458014077587514", ",", "0.0029703294809790147", ",", 
     "0.0027900555694673193", ",", "0.002667398686676033", ",", 
     "0.002616439395216046", ",", "0.0017189683268753436", ",", 
     "0.0015774196366665205", ",", "0.001322694489380761"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.083371661731", ",", "0.06461792088100332", ",", "0.05520759545400193", 
     ",", "0.05122199684200131", ",", "0.0457527930365009", ",", 
     "0.042030479586000404", ",", "0.03817044222049977", ",", 
     "0.03509557286549957", ",", "0.03422698350799981", ",", 
     "0.03000730302200131", ",", "0.025477502250250597", ",", 
     "0.01838599411074977"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqd8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.17442950916049585"}], ",", 
     RowBox[{"-", "0.13819791187450026"}], ",", 
     RowBox[{"-", "0.10977658707400129"}], ",", 
     RowBox[{"-", "0.09373275941800088"}], ",", 
     RowBox[{"-", "0.08795498465750069"}], ",", 
     RowBox[{"-", "0.07717216770850037"}], ",", 
     RowBox[{"-", "0.07540482378100032"}], ",", 
     RowBox[{"-", "0.06704975830050011"}], ",", 
     RowBox[{"-", "0.06132110778749997"}], ",", 
     RowBox[{"-", "0.05347674565075057"}], ",", 
     RowBox[{"-", "0.04523202847050031"}], ",", 
     RowBox[{"-", "0.03058322516825003"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.002583277700977024", ",", "0.0022246906032104257", ",", 
     "0.001984301593783649", ",", "0.0018219781547316755", ",", 
     "0.0017527810679407749", ",", "0.0016315410513524612", ",", 
     "0.0016083611740454304", ",", "0.0015106940085588775", ",", 
     "0.001435417368269515", ",", "0.0009510272302954591", ",", 
     "0.0008694458138774416", ",", "0.00071244487809398"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.07200945796699992", ",", "0.05492384267500021", ",", 
     "0.04395785815149995", ",", "0.03761959067700004", ",", 
     "0.034822396380000155", ",", "0.030513761464000005", ",", 
     "0.02954151891200009", ",", "0.025823605395999982", ",", 
     "0.024068363614499988", ",", "0.021148147211249954", ",", 
     "0.017863987738250032", ",", "0.011851974548500016"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFtIk3EAhvEx3DQFRVw5HCKKOENjMEbpzM9ZYSKKJxSZU9IU1raciXiA
4YU226JkTgdKMRwoiPtCnXgAJ4pbMkR3UVRrjkl5URkWSoRac/7f7+Lhd/ek
NmurWtksFktIglynpT9Xf1RY5Y7Xw9N/YoGUaA1NMUa/Sb8BR38kiaDAfnwT
btyTSGGH4Mtd+OjjYhn0av8+h+9tnS+hJmgYgX8CS4xb09QUNEQu0FCY0DcP
bezQApTrPTswTRO3C810awhSajcnj9hrvhULNXUrcfAig8uDEm8KY5ujshPO
5Q33wA3fN/ttYlF1DA0zs5bX4OGeyQWvhlc9sNHG34Ylbb9V+US/idbAipat
LvhWGuiG/AHraAEx1ZltgUKZ6hX8zq22Qp/I6IXdpUOfoWldekVGTHcJ42FU
yf41+Kxikg/bLe1iKDcrJVBck0TBWpdCBg/+h4vg2OCLYijp8JbBB7u6cui4
/roWfqo/kcNgOPchFAVnlZCXmPyYUZXPmGbR/Wwmchq+Mmrtc372DPkqag6g
4+RsMII4s2IwwkMONQKHjscYjTH3nZCyujahIvlD0zv6qPA88UkL/BUYV0O3
c0ILt3V3BiDPmPMUXgKNkzbM
  
  "],ExpressionUUID->"4ed9d956-394b-40f1-8d15-0e1a9652fdd9"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Multijets", " ", "M", 
     SubscriptBox["\[InvisiblePrefixScriptBase]", "jj"]}], " ", ">", 
    RowBox[{"6", " ", "TeV"}]}], ",", " ", 
   SubscriptBox["\[Chi]", "jj"]}],
  FontColor->RGBColor[1, 0, 0]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Everything", "'"}], "s", " ", "in", " ", "pb", " "}],
  FontColor->GrayLevel[
   0]]}], "Input",ExpressionUUID->"c6325c35-5b7b-4b8d-9769-853ef652b422"]], \
"Text",
 CellChangeTimes->{{3.962176368861565*^9, 3.962176377273638*^9}, {
  3.962179029503536*^9, 
  3.962179035776421*^9}},ExpressionUUID->"81a15529-a346-430b-8f7b-\
6fa4cc487915"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"binning", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "9", ",", "12", ",", "16"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xsectSMtot", " ", "=", " ", "2.7*^-3"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Experimental", " ", "data", " ", "from", " ", 
     RowBox[{"CMS", ":", " ", 
      RowBox[{
      "here", " ", "below", " ", "it", " ", "is", " ", "already", " ", 
       "multiplied", " ", "by", " ", "xsectSMtot"}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "divided", " ", "by", " ", "the", " ", "bin", " ", 
     "width"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.00035593", ",", "0.00017892", ",", "0.00012028", ",", "0.0001721", ",",
      "0.00015056"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1.88694359*^-04", ",", "1.05510457*^-04", ",", "8.73619578*^-05", ",", 
      "1.02088721*^-04", ",", "8.32369072*^-05"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"SM", " ", "differential", " ", 
    RowBox[{"distributions", ":", " ", 
     RowBox[{
      RowBox[{"they", "'"}], "re", " ", "the", " ", "normalised", " ", "ones",
       " ", "from", " ", "CMS", " ", "that", " ", "we", " ", "multiplied", 
      " ", "by", " ", "xsectSMtot"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.00020265", ",", "0.00017401", ",", "0.00017728", ",", "0.00017974", 
     ",", "0.00018219"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "5.50945339*^-05", ",", "1.71829487*^-05", ",", "3.81843304*^-06", ",", 
      "1.93649104*^-05", ",", "3.70933496*^-05"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Interfence", " ", "differential", " ", "distributions", " ", "for", " ", 
    "each", " ", "contributing", " ", "operator"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.006762073148839131"}], ",", 
     RowBox[{"-", "0.003161312533248114"}], ",", 
     RowBox[{"-", "0.001941835632153309"}], ",", 
     RowBox[{"-", "0.0014391896140316773"}], ",", 
     RowBox[{"-", "0.001067143147727512"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "5.185015390448547*^-05", ",", "2.86866050192351*^-05", ",", 
     "2.2455186812571425*^-05", ",", "1.9332588920406108*^-05", ",", 
     "1.4315100957168572*^-05"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.004074706013472537", ",", "0.00192717184641167", ",", 
     "0.0012087497466933298", ",", "0.000911967938125001", ",", 
     "0.0006763423281312506", ","}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.012509955432147456"}], ",", 
     RowBox[{"-", "0.0055839453650783286"}], ",", 
     RowBox[{"-", "0.003446202245225008"}], ",", 
     RowBox[{"-", "0.002594520012700002"}], ",", 
     RowBox[{"-", "0.001813874072238751"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "9.211217614382986*^-05", ",", "5.023871250914204*^-05", ",", 
     "3.934770807168914*^-05", ",", "3.408952660001566*^-05", ",", 
     "2.468639037313876*^-05"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.007520233736747517", ",", "0.003458778783493333", ",", 
     "0.0021913429645149967", ",", "0.0016966497190816748", ",", 
     "0.0011998722899499953"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "1.0546975737810051", ",", "0.4548519121899998", ",", 
     "0.17310253386900004", ",", "0.09773809589199994", ",", 
     "0.07410211364199984"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffNumSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.00837282398469237", ",", "0.005491206277726938", ",", 
     "0.0033751580041004553", ",", "0.0025390740612798108", ",", 
     "0.0022072314978741343"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffScalSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.7044830530339932", ",", "0.3107524453310016", ",", 
     "0.12139981518899956", ",", "0.06966571624900003", ",", 
     "0.053279377504000275"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cuuDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.00483913094969248"}], ",", 
     RowBox[{"-", "0.0022130027231549994"}], ",", 
     RowBox[{"-", "0.001443907005388335"}], ",", 
     RowBox[{"-", "0.0010554717659433345"}], ",", 
     RowBox[{"-", "0.0007568000037449988"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.698477205938413*^-05", ",", "2.0394982271281977*^-05", ",", 
     "1.646800560259139*^-05", ",", "1.408258308268035*^-05", ",", 
     "1.0325828883294813*^-05"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0029372462723899935", ",", "0.0014023591916883383", ",", 
     "0.000945885492574999", ",", "0.000712018617308335", ",", 
     "0.0005198525348687518"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0002911377681860003"}], ",", 
     RowBox[{"-", "0.00013583449042766643"}], ",", 
     RowBox[{"-", "9.099567034583317*^-05"}], ",", 
     RowBox[{"-", "6.994995434199993*^-05"}], ",", 
     RowBox[{"-", "4.7855009937749986*^-05"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.282693642161371*^-06", ",", "1.271396038320774*^-06", ",", 
     "1.0372252659119632*^-06", ",", "9.09924790163373*^-07", ",", 
     "6.502524096131273*^-07"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00018339979124599832", ",", "8.965177918516668*^-05", ",", 
     "6.164798911716671*^-05", ",", "4.8290252390500244*^-05", ",", 
     "3.3826763372875015*^-05"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0005820866329404999"}], ",", 
     RowBox[{"-", "0.0002684343956073331"}], ",", 
     RowBox[{"-", "0.00017199977572716693"}], ",", 
     RowBox[{"-", "0.00012912130539650016"}], ",", 
     RowBox[{"-", "9.100735560037494*^-05"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.447389433133556*^-06", ",", "2.464361387710019*^-06", ",", 
     "1.968488200004635*^-06", ",", "1.7026839864254716*^-06", ",", 
     "1.2343355586137766*^-06"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00036241532417999843", ",", "0.00017465356270383327", ",", 
     "0.00011573727706383378", ",", "8.879619376133314*^-05", ",", 
     "6.340759368250002*^-05"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0007627677864847501"}], ",", 
     RowBox[{"-", "0.0005795425035871662"}], ",", 
     RowBox[{"-", "0.00045549240243933316"}], ",", 
     RowBox[{"-", "0.00037965673043500054"}], ",", 
     RowBox[{"-", "0.0002837908460353755"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "7.65463799053941*^-06", ",", "5.38415846447624*^-06", ",", 
     "4.737427120184129*^-06", ",", "4.311199106446208*^-06", ",", 
     "3.214033049337901*^-06"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0002399702185165022", ",", "0.0001986355416356676", ",", 
     "0.0001719969397281668", ",", "0.00016102090512699842", ",", 
     "0.00013174634592300066", ","}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0002587011161387495"}], ",", 
     RowBox[{"-", "0.0002009690550856669"}], ",", 
     RowBox[{"-", "0.0001575358457306666"}], ",", 
     RowBox[{"-", "0.00012839036537766655"}], ",", 
     RowBox[{"-", "9.724958759337502*^-05"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.637570891070781*^-06", ",", "1.8813220642935906*^-06", ",", 
     "1.6567381651142946*^-06", ",", "1.4922592530470148*^-06", ",", 
     "1.1245023959849783*^-06"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00016577994105500108", ",", "0.00013319910664833241", ",", 
     "0.00010721425758516679", ",", "8.918654726566666*^-05", ",", 
     "6.882239812600022*^-05"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.962177132154044*^9, 3.96217713419802*^9}, {
  3.962177168602438*^9, 3.962177197278276*^9}, {3.962179021707963*^9, 
  3.962179024790226*^9}, {3.9621793261629143`*^9, 3.962179333909665*^9}, {
  3.962179370071697*^9, 3.9621793943905897`*^9}, {3.962179432574802*^9, 
  3.962179509373535*^9}, {3.962179647280016*^9, 3.962179648901742*^9}, {
  3.962179744150694*^9, 3.9621799574323683`*^9}, {3.962180067438931*^9, 
  3.9621800830014343`*^9}, {3.962180184091826*^9, 3.962180188914255*^9}, {
  3.962246994324524*^9, 3.962246997811926*^9}, {3.981452447162444*^9, 
  3.981452464525155*^9}, {3.9814528442063293`*^9, 3.9814528798041153`*^9}, {
  3.982922658409686*^9, 3.9829227016946487`*^9}, {3.9829227661936417`*^9, 
  3.982922771973977*^9}},ExpressionUUID->"8ab7c9e9-8704-495f-8c3d-\
c4f9415ae1a6"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Z", "+", "jets"}], ",", " ", 
   SubscriptBox["\[CapitalDelta]\[Phi]", "jj"]}],
  FontColor->RGBColor[1, 0, 0]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Everything", "'"}], "s", " ", "in", " ", "fb", " "}],
  FontColor->GrayLevel[
   0]]}], "Input",ExpressionUUID->"5aa3f03f-c932-458e-8edf-adfee9c8ee40"]], \
"Text",
 CellChangeTimes->{{3.962183222170269*^9, 
  3.962183258011389*^9}},ExpressionUUID->"d4351341-7bd8-4557-b854-\
49e842e71e94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"binning", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3.1415930"}], ",", 
      RowBox[{"-", "2.9452430"}], ",", 
      RowBox[{"-", "2.7488940"}], ",", 
      RowBox[{"-", "2.3561940"}], ",", 
      RowBox[{"-", "1.5707960"}], ",", 
      RowBox[{"-", ".78539820"}], ",", "0", ",", ".78539820", ",", 
      "1.5707960", ",", "2.3561940", ",", "2.7488940", ",", "2.9452430", ",", 
      "3.1415930"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Exp", ".", " ", "differential"}], " ", "distribution", " ", 
    "from", " ", "ATLAS"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "26.437", ",", "17.36", ",", "11.665", ",", "4.2075", ",", "1.4458", ",", 
     "1.2259", ",", "1.1858", ",", "2.048", ",", "4.865", ",", "12.109", ",", 
     "15.393", ",", "22.828"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "8.37502296", ",", "4.62382549", ",", "2.16293762", ",", "0.74496517", 
      ",", "0.4391735", ",", "0.3262046", ",", "0.31100078", ",", 
      "0.41419756", ",", "0.73909582", ",", "2.23482413", ",", "5.0612081", 
      ",", "8.47023396"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "SM", " ", "differential", " ", "distribution", " ", "from", " ", "HERWIG",
     " ", "by", " ", "ATLAS"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "27.397", ",", "22.038", ",", "11.917", ",", "4.3846", ",", "1.5262", ",",
      "0.80637", ",", "0.84705", ",", "1.5624", ",", "4.4635", ",", "12.281", 
     ",", "21.877", ",", "27.293"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "2.47", ",", "1.98", ",", "1.07", ",", "0.395", ",", "0.137", ",", 
      "0.0726", ",", "0.0762", ",", "0.141", ",", "0.402", ",", "1.11", ",", 
      "1.97", ",", "2.46"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Interference", " ", "differential", " ", "distributions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5.143610040259843"}], ",", 
     RowBox[{"-", "3.4326536892472412"}], ",", 
     RowBox[{"-", "1.6589812033359024"}], ",", 
     RowBox[{"-", "0.35060579140130105"}], ",", "0.011015623872386703", ",", 
     "0.05248507694568182", ",", "0.060657013989846166", ",", 
     "0.0022206542213385337", ",", 
     RowBox[{"-", "0.34541914953946806"}], ",", 
     RowBox[{"-", "1.6349044818818637"}], ",", 
     RowBox[{"-", "3.510284270355382"}], ",", 
     RowBox[{"-", "5.09806146137011"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.07852171572714862", ",", "0.06467457948393757", ",", 
     "0.03187221045345235", ",", "0.011208988158908273", ",", 
     "0.005739310862325816", ",", "0.005301133957128334", ",", 
     "0.005504244973592189", ",", "0.0057903618994107914", ",", 
     "0.01121236882657164", ",", "0.03151667656622987", ",", 
     "0.06510041093922185", ",", "0.07824764978067571"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.7062956811815548", ",", "1.126864715939476", ",", "0.5459638391774894",
      ",", "0.12477928951308806", ",", "0.03433308223552447", ",", 
     "0.02972917418832892", ",", "0.032817713014875766", ",", 
     "0.03502170867425399", ",", "0.12720173720839623", ",", 
     "0.5293625904125265", ",", "1.1661081526516568", ",", 
     "1.685541431830893"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "36.91295532373219"}], ",", 
     RowBox[{"-", "25.520751122770893"}], ",", 
     RowBox[{"-", "12.043033899159521"}], ",", 
     RowBox[{"-", "2.662290774295301"}], ",", "0.08188336757500476", ",", 
     "0.5391762097875976", ",", "0.47693814373396953", ",", 
     "0.14458229371154366", ",", 
     RowBox[{"-", "2.5041386585527214"}], ",", 
     RowBox[{"-", "12.097076358033966"}], ",", 
     RowBox[{"-", "25.09674445629948"}], ",", 
     RowBox[{"-", "36.853277003513185"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.38728062952891007", ",", "0.32283720106468256", ",", 
     "0.157838064184685", ",", "0.055887857182955955", ",", 
     "0.027373683870793326", ",", "0.02743492666163837", ",", 
     "0.026534994271679224", ",", "0.028273616867283732", ",", 
     "0.05415318171665713", ",", "0.15846518276373284", ",", 
     "0.3201139318908262", ",", "0.3880576794411896"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "9.42547401293614", ",", "6.383756343806191", ",", "3.0475236697224704", 
     ",", "0.7469718459367111", ",", "0.18694436891088834", ",", 
     "0.19788458765247993", ",", "0.1876975166100456", ",", 
     "0.19751238282052722", ",", "0.6993979642550633", ",", 
     "3.0665788865418646", ",", "6.375757952726993", ",", 
     "9.39758107835507"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "18.529992118999992", ",", "12.567519604200028", ",", "9.987991175999989",
      ",", "6.01867627479997", ",", "2.160952838599994", ",", 
     "0.9849929911999998", ",", "1.0170368895999997", ",", 
     "2.018476432999993", ",", "6.002880470599975", ",", "9.953045903599998", 
     ",", "10.722066184800017", ",", "17.725614405800044"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffNumSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.5167220824653229", ",", "0.4324994644520753", ",", 
     "0.3911305497633508", ",", "0.3092326627234602", ",", 
     "0.18530087218265545", ",", "0.12509438226706654", ",", 
     "0.1271296111999999", ",", "0.17911105934866434", ",", 
     "0.3103604725548964", ",", "0.3912913284095265", ",", 
     "0.40255647078452833", ",", "0.5185483787559767"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffScalSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "4.989216175999966`", ",", "3.2551667011999967`", ",", 
     "2.53970028959999`", ",", "1.5478989826000022`", ",", "0.5931419`", ",", 
     "0.27469447680000014`", ",", "0.2847797207999997`", ",", 
     "0.5704228284000008`", ",", "1.5832831313999982`", ",", 
     "2.494114772000014`", ",", "2.793209616400002`", ",", 
     "4.873583548799987`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cuuDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3612980791010959"}], ",", 
     RowBox[{"-", "0.23830303199405378"}], ",", 
     RowBox[{"-", "0.10752360755411362"}], ",", 
     RowBox[{"-", "0.025860668392331254"}], ",", 
     RowBox[{"-", "0.006243727069263494"}], ",", 
     RowBox[{"-", "0.0032000705100928423"}], ",", 
     RowBox[{"-", "0.002978760821580697"}], ",", 
     RowBox[{"-", "0.006560451856371374"}], ",", 
     RowBox[{"-", "0.02627526860840003"}], ",", 
     RowBox[{"-", "0.10851690172905638"}], ",", 
     RowBox[{"-", "0.24176816999577502"}], ",", 
     RowBox[{"-", "0.3652317407613961"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.004180355814453919", ",", "0.003399704020246559", ",", 
     "0.001619217092544658", ",", "0.0005630115970797151", ",", 
     "0.0002830090670971387", ",", "0.0002109120228982087", ",", 
     "0.00020024791163162893", ",", "0.00028573439865098814", ",", 
     "0.0005657178048900549", ",", "0.001628951101768003", ",", 
     "0.0034289433756826077", ",", "0.004205820713590937"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.09973319761904678", ",", "0.06599610089763644", ",", 
     "0.029196908936210596", ",", "0.006370209893646253", ",", 
     "0.0016193795093390896", ",", "0.0009269869373268242", ",", 
     "0.0008737701583731661", ",", "0.0016204086758328077", ",", 
     "0.006389468379471273", ",", "0.029336152550292628", ",", 
     "0.06730026357939185", ",", "0.10238332654825531"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.030266403704616578"}], ",", 
     RowBox[{"-", "0.02034673480486279"}], ",", 
     RowBox[{"-", "0.009699316606824581"}], ",", 
     RowBox[{"-", "0.002459041118770332"}], ",", 
     RowBox[{"-", "0.000565024399482655"}], ",", 
     RowBox[{"-", "0.00029485773102102907"}], ",", 
     RowBox[{"-", "0.00029410705168410155"}], ",", 
     RowBox[{"-", "0.0005461782329285853"}], ",", 
     RowBox[{"-", "0.002364708952021755"}], ",", 
     RowBox[{"-", "0.009664399604532772"}], ",", 
     RowBox[{"-", "0.02077758106000033"}], ",", 
     RowBox[{"-", "0.031206355079322366"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00036801754669278533", ",", "0.00030091603287725005", ",", 
     "0.0001470079433967921", ",", "5.207476049415256*^-05", ",", 
     "2.5381703766563682*^-05", ",", "1.924274751175333*^-05", ",", 
     "1.883246854920227*^-05", ",", "2.4872055836669074*^-05", ",", 
     "5.138492706359471*^-05", ",", "0.00014692210609194896", ",", 
     "0.00030429249904992606", ",", "0.0003732598379750899"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00912121806356003", ",", "0.006063309090647264", ",", 
     "0.002817204111284701", ",", "0.0006420655921265407", ",", 
     "0.00014873673633921595", ",", "9.096072827134019*^-05", ",", 
     "8.63370144533053*^-05", ",", "0.0001462051164709149", ",", 
     "0.0006216584295478268", ",", "0.0028251134789406686", ",", 
     "0.006151009614054572", ",", "0.009305584398357476"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.011325247803641459", ",", "0.007489341614624992", ",", 
     "0.003890097555564054", ",", "0.0010772117554411953", ",", 
     "0.0003082194111569957", ",", "0.00016640706788607372", ",", 
     "0.00015916670033748492", ",", "0.0003004247000500894", ",", 
     "0.0011201867594773643", ",", "0.003759616691176481", ",", 
     "0.00789915345211843", ",", "0.011493337809803918"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0001692614566070054", ",", "0.00013946414122138054", ",", 
     "7.010736695395561*^-05", ",", "2.5895894050874697*^-05", ",", 
     "1.3717108557931366*^-05", ",", "9.881269605209208*^-06", ",", 
     "9.748381417262058*^-06", ",", "1.3360811733881435*^-05", ",", 
     "2.6018403862014324*^-05", ",", "6.911178152815177*^-05", ",", 
     "0.00014229647757777201", ",", "0.00017113155168501862"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00571910948459385", ",", "0.003723446874544812", ",", 
     "0.0017555227237585876", ",", "0.0003801192385771247", ",", 
     "0.00010195392000079471", ",", "5.350640105872408*^-05", ",", 
     "5.097754667632283*^-05", ",", "9.082314709819678*^-05", ",", 
     "0.00037411084790131544", ",", "0.0016944395975604784", ",", 
     "0.003914353520254732", ",", "0.0058171544015177224"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08853309754621795"}], ",", 
     RowBox[{"-", "0.060116360440083554"}], ",", 
     RowBox[{"-", "0.02939817871581349"}], ",", 
     RowBox[{"-", "0.008617301041892199"}], ",", 
     RowBox[{"-", "0.0027470703028452627"}], ",", 
     RowBox[{"-", "0.0016546848067006024"}], ",", 
     RowBox[{"-", "0.0014717447375102218"}], ",", 
     RowBox[{"-", "0.0026942041357895397"}], ",", 
     RowBox[{"-", "0.008909669943264503"}], ",", 
     RowBox[{"-", "0.02925451188146156"}], ",", 
     RowBox[{"-", "0.061461041028983955"}], ",", 
     RowBox[{"-", "0.08746315396562208"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0013050009859341457", ",", "0.0010775598324357979", ",", 
     "0.0005258940830332028", ",", "0.00020151921117577976", ",", 
     "0.00010990469440278021", ",", "8.423519243268156*^-05", ",", 
     "8.243384857240082*^-05", ",", "0.0001106614619005286", ",", 
     "0.00020077844978694243", ",", "0.0005235916910480303", ",", 
     "0.0010835131259308952", ",", "0.0013013117410871561"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.03171289895365438", ",", "0.02186846687097978", ",", 
     "0.010208475353450487", ",", "0.002716057749892407", ",", 
     "0.0008148685356006835", ",", "0.0004966610852303958", ",", 
     "0.0004693270309252025", ",", "0.0008307653768574338", ",", 
     "0.0027006547957850627", ",", "0.010070585254392701", ",", 
     "0.02191702084451649", ",", "0.03167789372370786"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.051033563362949036"}], ",", 
     RowBox[{"-", "0.03544530391661782"}], ",", 
     RowBox[{"-", "0.01632503204056305"}], ",", 
     RowBox[{"-", "0.004368833239176384"}], ",", 
     RowBox[{"-", "0.0012665401970077816"}], ",", 
     RowBox[{"-", "0.0007711527860602787"}], ",", 
     RowBox[{"-", "0.000749715015535195"}], ",", 
     RowBox[{"-", "0.0012744234221237435"}], ",", 
     RowBox[{"-", "0.004398762756142271"}], ",", 
     RowBox[{"-", "0.014953997124638756"}], ",", 
     RowBox[{"-", "0.033983754658731255"}], ",", 
     RowBox[{"-", "0.04860292909233198"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0008941195122378943", ",", "0.0007571192594771236", ",", 
     "0.0003686017756850077", ",", "0.00013541515796301472", ",", 
     "7.326679821514585*^-05", ",", "5.5270098965059723*^-05", ",", 
     "5.381318189243145*^-05", ",", "7.269434276727145*^-05", ",", 
     "0.00013432846069063892", ",", "0.0003548368017824038", ",", 
     "0.000744870845408727", ",", "0.0008952283207490385"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.015367417936524252", ",", "0.01094178508806534", ",", 
     "0.0049797697772936715", ",", "0.001091788207522106", ",", 
     "0.0003024142803426743", ",", "0.00016027838062346097", ",", 
     "0.00015974243116940925", ",", "0.000304998839824548", ",", 
     "0.001075876614920153", ",", "0.004753502376768444", ",", 
     "0.010521274165051601", ",", "0.015349200000062374"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.828397277374588"}], ",", 
     RowBox[{"-", "0.5678192251399292"}], ",", 
     RowBox[{"-", "0.2725591128482299"}], ",", 
     RowBox[{"-", "0.07669559368880406"}], ",", 
     RowBox[{"-", "0.021091602864179094"}], ",", 
     RowBox[{"-", "0.011566680003213661"}], ",", 
     RowBox[{"-", "0.010458342181711145"}], ",", 
     RowBox[{"-", "0.021004637118922365"}], ",", 
     RowBox[{"-", "0.07649780289865689"}], ",", 
     RowBox[{"-", "0.26960931855996956"}], ",", 
     RowBox[{"-", "0.5587346137591723"}], ",", 
     RowBox[{"-", "0.8264537810746148"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.011710155053811122", ",", "0.009587517862650599", ",", 
     "0.004728752486665084", ",", "0.0017359393307923756", ",", 
     "0.0009315756334740404", ",", "0.0006617392264698957", ",", 
     "0.0006552111411730755", ",", "0.0009019799711107126", ",", 
     "0.0017537755546789653", ",", "0.004673694268025668", ",", 
     "0.00958163497835337", ",", "0.011719576271559748"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.2774526823249305", ",", "0.18408902627464346", ",", 
     "0.08740164930608674", ",", "0.021026140669444", ",", 
     "0.006009729272223584", ",", "0.003046118644656942", ",", 
     "0.003095810706594435", ",", "0.0056125927001578", ",", 
     "0.02135019065174604", ",", "0.08713941122994648", ",", 
     "0.18239575508405956", ",", "0.2775545451566103"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.013447398758690264", ",", "0.009116803165647771", ",", 
     "0.004160065255262562", ",", "0.00128077247027027", ",", 
     "0.0003396391323501584", ",", "0.0001689237143399855", ",", 
     "0.00016994101368632945", ",", "0.00029545824646890276", ",", 
     "0.0012378193013688166", ",", "0.004663530067693033", ",", 
     "0.009790862495232864", ",", "0.014237376073107521"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0004458029491029115", ",", "0.000371007165383071", ",", 
     "0.00018058796100811758", ",", "6.878811448003532*^-05", ",", 
     "3.462144780214655*^-05", ",", "2.4635953684809035*^-05", ",", 
     "2.7583261978089016*^-05", ",", "3.258258253510276*^-05", ",", 
     "6.634819346115231*^-05", ",", "0.00018296049639305472", ",", 
     "0.00037770732946728583", ",", "0.0004459289591982271"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.006177353562883835", ",", "0.004188045195373048", ",", 
     "0.001981141458350307", ",", "0.0004838153056733416", ",", 
     "0.00011859775334451011", ",", "6.0726705085426054*^-05", ",", 
     "7.73246277426586*^-05", ",", "0.00010042073770948611", ",", 
     "0.00045115236409039604", ",", "0.001988533639414471", ",", 
     "0.004338295714435397", ",", "0.006101388649786343"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4307701310746118"}], ",", 
     RowBox[{"-", "0.29959095218972315"}], ",", 
     RowBox[{"-", "0.1421034150891262"}], ",", 
     RowBox[{"-", "0.03934911709031594"}], ",", 
     RowBox[{"-", "0.00929417084692627"}], ",", 
     RowBox[{"-", "0.004964494795760931"}], ",", 
     RowBox[{"-", "0.005476588144077749"}], ",", 
     RowBox[{"-", "0.009551628156457817"}], ",", 
     RowBox[{"-", "0.038120102396491884"}], ",", 
     RowBox[{"-", "0.13781977227018063"}], ",", 
     RowBox[{"-", "0.2996158806614745"}], ",", 
     RowBox[{"-", "0.42529919434937674"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.006499463748388208", ",", "0.0053917468682322224", ",", 
     "0.0026144601524141415", ",", "0.0009582771473300252", ",", 
     "0.0004759013529182826", ",", "0.00034748607920583263", ",", 
     "0.00035942568356771884", ",", "0.0004803095230245149", ",", 
     "0.0009491519761883043", ",", "0.0025979210272525674", ",", 
     "0.005362318965282004", ",", "0.006494999991869993"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.15505614557193714", ",", "0.10834956458079179", ",", 
     "0.04931211046969689", ",", "0.011779093171869622", ",", 
     "0.0029350586327081592", ",", "0.0016013966603182922", ",", 
     "0.0017341070058474793", ",", "0.0030764463613216137", ",", 
     "0.011760617094135697", ",", "0.048977661524955446", ",", 
     "0.10475902628482885", ",", "0.15524024599668942"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.962183275348921*^9, 3.9621832801047773`*^9}, {
   3.962183590780294*^9, 3.962183614448554*^9}, 3.962183667257921*^9, {
   3.962183753538656*^9, 3.9621837808861217`*^9}, {3.9621838411326733`*^9, 
   3.962183852018429*^9}, {3.9621839154632273`*^9, 3.962183921898122*^9}, {
   3.962183976058445*^9, 3.962183993376379*^9}, {3.962184484777087*^9, 
   3.962184603769207*^9}, {3.962184669729741*^9, 3.962184758595715*^9}, {
   3.962246986618958*^9, 3.962246989872641*^9}, {3.981452467951545*^9, 
   3.981452489260261*^9}, {3.982922794491334*^9, 
   3.982922839982195*^9}},ExpressionUUID->"70b57226-7c3b-473a-a7ca-\
c2cfe9ca5fe4"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"W", "+", "jets"}], ",", " ", 
   SubscriptBox["\[CapitalDelta]\[Phi]", "jj"]}],
  FontColor->RGBColor[1, 0, 0]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Everything", "'"}], "s", " ", "in", " ", "pb", " "}],
  FontColor->GrayLevel[
   0]]}], "Input",ExpressionUUID->"22c3e30a-2d3a-403c-bffb-b10457c340e0"]], \
"Text",
 CellChangeTimes->{{3.962185095124854*^9, 
  3.96218510074035*^9}},ExpressionUUID->"092ac8a0-5887-4195-8d96-\
6601c64371b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"binning", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3.1415930"}], ",", 
      RowBox[{"-", "2.9452430"}], ",", 
      RowBox[{"-", "2.7488940"}], ",", 
      RowBox[{"-", "2.3561940"}], ",", 
      RowBox[{"-", "1.5707960"}], ",", 
      RowBox[{"-", ".78539820"}], ",", "0", ",", ".78539820", ",", 
      "1.5707960", ",", "2.3561940", ",", "2.7488940", ",", "2.9452430", ",", 
      "3.1415930"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "LO", " ", "SM", " ", "differential", " ", "distributions", " ", "from", 
      " ", "MG5"}], ";", " ", 
     RowBox[{"the", " ", 
      RowBox[{"exp", ".", " ", "data"}], " ", "follows", " ", "them", " ", 
      "as", " ", "well"}]}], ",", " ", 
    RowBox[{"with", " ", 
     RowBox[{"exp", ".", " ", "uncertainty"}], " ", "of", " ", "30", "%"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "19.21260301", ",", "17.6646382", ",", "12.43039203", ",", "6.47923382", 
     ",", "2.95160472", ",", "1.55415713", ",", "1.48973792", ",", 
     "2.71971924", ",", "6.74951493", ",", "12.62651358", ",", "17.26391202", 
     ",", "20.10555014"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "5.79555321", ",", "5.30165671", ",", "3.48995273", ",", "1.65339931", 
      ",", "0.71999861", ",", "0.38717196", ",", "0.3688962", ",", 
      "0.67636962", ",", "1.72504671", ",", "3.51969052", ",", "5.15765341", 
      ",", "6.12741935"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Interference", " ", "differential", " ", "distributions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.1776000464578522"}], ",", 
     RowBox[{"-", "0.7365635122689674"}], ",", 
     RowBox[{"-", "0.4004550661904751"}], ",", 
     RowBox[{"-", "0.11335132558842766"}], ",", 
     RowBox[{"-", "0.026644250796220677"}], ",", 
     RowBox[{"-", "0.011570772450204233"}], ",", 
     RowBox[{"-", "0.010453920844229081"}], ",", 
     RowBox[{"-", "0.026020792530867767"}], ",", 
     RowBox[{"-", "0.10698210294525827"}], ",", 
     RowBox[{"-", "0.38420719952380894"}], ",", 
     RowBox[{"-", "0.7385529434170784"}], ",", 
     RowBox[{"-", "1.1752592511229947"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.020863666143996547", ",", "0.016924873503939696", ",", 
     "0.008810885272257884", ",", "0.003402425367352884", ",", 
     "0.0019976987214354127", ",", "0.0016287635967739806", ",", 
     "0.001640436070495392", ",", "0.0019783802117803568", ",", 
     "0.0034108752286430674", ",", "0.0088603566926654", ",", 
     "0.01704955167651557", ",", "0.02085655108345546"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.6149003722536313", ",", "0.3912995609323173", ",", 
     "0.1963518370231724", ",", "0.05194857524974605", ",", 
     "0.016053058359088893", ",", "0.010830631151815725", ",", 
     "0.011164801260048722", ",", "0.015262711359135466", ",", 
     "0.05049833788537765", ",", "0.19792685281003222", ",", 
     "0.3896248264875267", ",", "0.6221910621084807"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5.300706087243878"}], ",", 
     RowBox[{"-", "3.63676200170958"}], ",", 
     RowBox[{"-", "1.8958650540877438"}], ",", 
     RowBox[{"-", "0.5809756324901696"}], ",", 
     RowBox[{"-", "0.14172403484117949"}], ",", 
     RowBox[{"-", "0.04836595770097838"}], ",", 
     RowBox[{"-", "0.05511869536158919"}], ",", 
     RowBox[{"-", "0.13392450899499395"}], ",", 
     RowBox[{"-", "0.5877951641553671"}], ",", 
     RowBox[{"-", "1.8531171175429124"}], ",", 
     RowBox[{"-", "3.5985730332090196"}], ",", 
     RowBox[{"-", "5.421271627568017"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.08100003391703155", ",", "0.06734924034328424", ",", 
     "0.03466698049722819", ",", "0.013667078619775145", ",", 
     "0.00712837552492741", ",", "0.005413730187713136", ",", 
     "0.005579087000261762", ",", "0.007080978924944665", ",", 
     "0.013672640778504646", ",", "0.03481534615742829", ",", 
     "0.06657702132668829", ",", "0.08112792190480074"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.7385652185747025", ",", "1.1674619697897528", ",", 
     "0.5682833828053906", ",", "0.15025331485756868", ",", 
     "0.03805312504013781", ",", "0.02338913305932082", ",", 
     "0.024280852548270008", ",", "0.03786949188069218", ",", 
     "0.1502715910152242", ",", "0.573599187836569", ",", "1.119435000086323",
      ",", "1.7384667598115837"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "4.038810403429831", ",", "1.9454149017100506", ",", "1.548675382910024", 
     ",", "0.8011845055799891", ",", "0.2648249931700003", ",", 
     "0.17056674675000044", ",", "0.20046753879000054", ",", 
     "0.27819399796000005", ",", "0.8130169484899874", ",", 
     "1.5672728287400288", ",", "2.0124986730200547", ",", 
     "3.9907208851298464"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffNumSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.05066322714075694", ",", "0.03545613225728591", ",", 
     "0.031829527523839544", ",", "0.023022977444526315", ",", 
     "0.013198654791094023", ",", "0.010678700812200697", ",", 
     "0.011532353533651642", ",", "0.013562701833121332", ",", 
     "0.023140574150856366", ",", "0.03199003832442673", ",", 
     "0.03606292887472885", ",", "0.05030038095354874"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffScalSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.8601272205499861`", ",", "0.3623526721700008`", ",", 
     "0.26839551088000424`", ",", "0.1317835346999987`", ",", 
     "0.04532407201999955`", ",", "0.034667248439999965`", ",", 
     "0.03913743093999997`", ",", "0.04851927997999991`", ",", 
     "0.1355837677400017`", ",", "0.26391869937000223`", ",", 
     "0.38001713331000775`", ",", "0.8392904918399813`"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqu1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.010385222135192268"}], ",", 
     RowBox[{"-", "0.0062099641385237395"}], ",", 
     RowBox[{"-", "0.003216717596676858"}], ",", 
     RowBox[{"-", "0.0009676350957667325"}], ",", 
     RowBox[{"-", "0.0002882396850424078"}], ",", 
     RowBox[{"-", "0.00013810237999654194"}], ",", 
     RowBox[{"-", "0.0001275552614011593"}], ",", 
     RowBox[{"-", "0.0002915329558473423"}], ",", 
     RowBox[{"-", "0.0010085042795627177"}], ",", 
     RowBox[{"-", "0.0030578088673924083"}], ",", 
     RowBox[{"-", "0.006474688905698527"}], ",", 
     RowBox[{"-", "0.0102131142159664"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00027516393938233975", ",", "0.00022967321321953378", ",", 
     "0.00012025606487941298", ",", "5.084666359426149*^-05", ",", 
     "3.0397299856131804*^-05", ",", "2.3558107940163535*^-05", ",", 
     "2.331183445286404*^-05", ",", "2.9087258817045596*^-05", ",", 
     "5.0868381857695646*^-05", ",", "0.00012021582696797649", ",", 
     "0.00023156886825661654", ",", "0.0002761125050467003"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00955184215732113", ",", "0.006463017747251067", ",", 
     "0.003440638139393942", ",", "0.0011252646309450752", ",", 
     "0.0003604991828790456", ",", "0.00022170235061017465", ",", 
     "0.00022385741467831206", ",", "0.0003370546621342711", ",", 
     "0.0011119197178054948", ",", "0.0034004536552202746", ",", 
     "0.006573742816184437", ",", "0.00958590843539599"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1681152454385029"}], ",", 
     RowBox[{"-", "0.10487368603074122"}], ",", 
     RowBox[{"-", "0.05102801798955948"}], ",", 
     RowBox[{"-", "0.015334827736447"}], ",", 
     RowBox[{"-", "0.005166399565290355"}], ",", 
     RowBox[{"-", "0.0035493288638807708"}], ",", 
     RowBox[{"-", "0.003270729598438089"}], ",", 
     RowBox[{"-", "0.00553625753433483"}], ",", 
     RowBox[{"-", "0.01585715857259632"}], ",", 
     RowBox[{"-", "0.052288860112172146"}], ",", 
     RowBox[{"-", "0.10627580618184954"}], ",", 
     RowBox[{"-", "0.16790129607486626"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0020609448779081692", ",", "0.0016406749687624253", ",", 
     "0.0008226932069998635", ",", "0.00033129322702519836", ",", 
     "0.00018982808659163185", ",", "0.00015066938465967784", ",", 
     "0.00014505515016415983", ",", "0.00019268931332901587", ",", 
     "0.00033304247555091356", ",", "0.0008367001425765508", ",", 
     "0.0016572307561232157", ",", "0.002053646930217032"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.07343840965877262", ",", "0.04582814507738791", ",", 
     "0.022699747695314673", ",", "0.005973438464320031", ",", 
     "0.001665428055184261", ",", "0.0011067625641362573", ",", 
     "0.0010219601425748113", ",", "0.001680850922233285", ",", 
     "0.005929560533131029", ",", "0.02297141777425522", ",", 
     "0.04707659143056516", ",", "0.07275471675655741"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0021503810292080516", ",", "0.0009094837280047242", ",", 
     "0.00016466350887445866", ",", 
     RowBox[{"-", "0.00011391653901588763"}], ",", 
     RowBox[{"-", "4.7829678323519606*^-05"}], ",", "1.5281495361206578*^-05",
      ",", "1.956353564981431*^-05", ",", 
     RowBox[{"-", "2.6185350118118495*^-05"}], ",", 
     RowBox[{"-", "0.00010986247097649841"}], ",", "0.00012997614213139814", 
     ",", "0.0008016649077662735", ",", "0.002209978018767508"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00018773034710094905", ",", "0.00016227365793160107", ",", 
     "8.645901133094074*^-05", ",", "3.5582722773812154*^-05", ",", 
     "2.0281529768653087*^-05", ",", "1.575900441997958*^-05", ",", 
     "1.5678069017430444*^-05", ",", "2.054025266524496*^-05", ",", 
     "3.5674486807948774*^-05", ",", "8.535022668371119*^-05", ",", 
     "0.00016060058745742364", ",", "0.00018855895839664966"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.006159252555589513", ",", "0.004531461680884541", ",", 
     "0.002463805481767253", ",", "0.0007660842859734813", ",", 
     "0.000232431502800237", ",", "0.0001432662426715518", ",", 
     "0.00014127293823693518", ",", "0.00023689377515445027", ",", 
     "0.0007742699036348457", ",", "0.0024114203479500894", ",", 
     "0.004406620858853371", ",", "0.006215249269646043"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1300208459261526"}], ",", 
     RowBox[{"-", "0.08167814021818297"}], ",", 
     RowBox[{"-", "0.04075290243239132"}], ",", 
     RowBox[{"-", "0.0127864613987431"}], ",", 
     RowBox[{"-", "0.004306944192611685"}], ",", 
     RowBox[{"-", "0.0022575830779214935"}], ",", 
     RowBox[{"-", "0.0024719163227010193"}], ",", 
     RowBox[{"-", "0.004253850179679645"}], ",", 
     RowBox[{"-", "0.013040923223957807"}], ",", 
     RowBox[{"-", "0.04197557721415845"}], ",", 
     RowBox[{"-", "0.08316267666782115"}], ",", 
     RowBox[{"-", "0.13283028142857187"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffStat", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0017523095425699632", ",", "0.00143072082866019", ",", 
     "0.0007290700110330671", ",", "0.0002923856751769733", ",", 
     "0.00016422851353228634", ",", "0.00011594848769665942", ",", 
     "0.00012094885260378543", ",", "0.00016093594833200842", ",", 
     "0.0002873064807856742", ",", "0.0007306090983414464", ",", 
     "0.0014290591605032846", ",", "0.0017611725856099194"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.06139365265232983", ",", "0.04025556018772697", ",", 
     "0.020100688782276593", ",", "0.0055602773133494625", ",", 
     "0.001572479701623812", ",", "0.000839362475302335", ",", 
     "0.0008971246516098441", ",", "0.001533701036277409", ",", 
     "0.005416592461720082", ",", "0.02010891876763434", ",", 
     "0.04013221330946421", ",", "0.06214924224907084"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.962185125735476*^9, 3.9621851772668543`*^9}, {
   3.962186831636539*^9, 3.96218683998834*^9}, {3.9621868792322702`*^9, 
   3.962186908561655*^9}, {3.962186963050803*^9, 3.9621871001561728`*^9}, 
   3.962187543035318*^9, {3.9621875924635983`*^9, 3.962187625850399*^9}, {
   3.9622469764285603`*^9, 3.962246979806881*^9}, {3.9622598308128633`*^9, 
   3.962259859240691*^9}, {3.9814524921305113`*^9, 3.981452502074741*^9}, {
   3.981452999683174*^9, 3.981453000061532*^9}, {3.98292288309874*^9, 
   3.982922922000347*^9}},ExpressionUUID->"56cbf89a-ae74-4433-b50d-\
5584881fcb36"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"\[Gamma]", 
    StyleBox["+",
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["jets",
     FontColor->RGBColor[1, 0, 0]]}], ",", " ", 
   SubsuperscriptBox["p", "T", "\[Gamma]"]}],
  FontColor->RGBColor[1, 0, 0]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Everything", "'"}], "s", " ", "in", " ", "fb", " "}],
  FontColor->GrayLevel[
   0]]}], "Input",ExpressionUUID->"530f488a-446d-4313-a4cd-1c6a82709ebe"]], \
"Text",
 CellChangeTimes->{{3.962246804151339*^9, 3.9622469133383417`*^9}, {
  3.962248189914731*^9, 3.962248191038301*^9}, {3.962249383523176*^9, 
  3.962249383783629*^9}},ExpressionUUID->"d6470ec4-e9a4-427c-a28f-\
764ba914e3fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"binning", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "150.", ",", "175.", ",", "200.", ",", "250.", ",", "300.", ",", "350.", 
      ",", "400.", ",", "470.", ",", "550.", ",", "650.", ",", "750.", ",", 
      "900.", ",", "1100.", ",", "1500.", ",", "2000"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Experimental", " ", "differential", " ", "distributions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "253.42399999999998", ",", "173.8", ",", "110.50999999999999", ",", 
     "60.4519", ",", "33.546800000000005", ",", "18.1699", ",", "9.20582", 
     ",", "4.19542", ",", "1.78547", ",", "0.710578", ",", "0.277847", ",", 
     "0.08374659999999999", ",", "0.0123047", ",", "0.0008913619999999999"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "27.619988345164796", ",", "18.18569705354391", ",", 
      "10.688027602446386", ",", "5.408643168034811", ",", 
      "2.8501630008990633", ",", "1.494641116662125", ",", 
      "0.7500810134038314", ",", "0.3653150073951857", ",", 
      "0.16393582548607027", ",", "0.07370686540921469", ",", 
      "0.03278643870443556", ",", "0.012357376139696667", ",", 
      "0.0026624708532067116", ",", "0.0005354717887471334"}], "}"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "SM", " ", "differential", " ", "distribution", " ", "from", " ", "the", 
    " ", 
    RowBox[{"exp", ".", " ", "paper"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "287.90500000000003", ",", "199.799", ",", "125.59500000000001", ",", 
     "67.658", ",", "36.485499999999995", ",", "20.3421", ",", 
     "10.323799999999999", ",", "4.611879999999999", ",", "1.96802", ",", 
     "0.810082", ",", "0.310579", ",", "0.0928336", ",", "0.0169476", ",", 
     "0.00158842"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "176.79584574441787", ",", "117.94681127022469", ",", 
      "71.33086988444063", ",", "37.357767388951395", ",", 
      "19.97910634095029", ",", "10.814607670969853", ",", 
      "5.381334721150878", ",", "2.4645499452408264", ",", 
      "1.0470578974461728", ",", "0.41246453638095965", ",", 
      "0.15647950389503923", ",", "0.04704680331680889", ",", 
      "0.00842005331142149", ",", "0.0007871628688782582"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Interference", " ", "differential", " ", "distributions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.4927612462519555"}], ",", 
     RowBox[{"-", "2.4217466705299473"}], ",", 
     RowBox[{"-", "1.732569924065948"}], ",", 
     RowBox[{"-", "1.0879677598699766"}], ",", 
     RowBox[{"-", "0.6886245099979983"}], ",", 
     RowBox[{"-", "0.4828490581290001"}], ",", 
     RowBox[{"-", "0.3365950075392862"}], ",", 
     RowBox[{"-", "0.21300181521125042"}], ",", 
     RowBox[{"-", "0.12133936665000002"}], ",", 
     RowBox[{"-", "0.07919379350750015"}], ",", 
     RowBox[{"-", "0.04737613903466673"}], ",", 
     RowBox[{"-", "0.028015820506250007"}], ",", 
     RowBox[{"-", "0.013107036820750019"}], ",", 
     RowBox[{"-", "0.004729121457900002"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.029504639692139602", ",", "0.028978497364248956", ",", 
     "0.01749811330712749", ",", "0.013908861628812332", ",", 
     "0.011404132229667019", ",", "0.009669066196518042", ",", 
     "0.006730806527269835", ",", "0.005065004694099531", ",", 
     "0.003543773072830243", ",", "0.0027950134554859058", ",", 
     "0.001749310777217575", ",", "0.0011173729271639593", ",", 
     "0.0005079187797152378", ",", "0.00024632549823825234"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.694277835139981", ",", "0.6676593049519742", ",", "0.4789567130670008",
      ",", "0.30071639719798027", ",", "0.20030574164799894", ",", 
     "0.146832120998004", ",", "0.10106469863428888", ",", 
     "0.06716192347187656", ",", "0.043134316058000825", ",", 
     "0.02792949067300045", ",", "0.017772977741000222", ",", 
     "0.01061939748525007", ",", "0.004911276444750019", ",", 
     "0.0017523216300999991"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "12.114638839540312"}], ",", 
     RowBox[{"-", "11.511331302460325"}], ",", 
     RowBox[{"-", "8.09778492036031"}], ",", 
     RowBox[{"-", "5.052832148440143"}], ",", 
     RowBox[{"-", "3.353952160730047"}], ",", 
     RowBox[{"-", "2.284647797629985"}], ",", 
     RowBox[{"-", "1.5062241528642764"}], ",", 
     RowBox[{"-", "0.9317902572562444"}], ",", 
     RowBox[{"-", "0.5716636634149969"}], ",", 
     RowBox[{"-", "0.3689329203099982"}], ",", 
     RowBox[{"-", "0.22545175336666579"}], ",", 
     RowBox[{"-", "0.11922944614749965"}], ",", 
     RowBox[{"-", "0.05101281527249986"}], ",", 
     RowBox[{"-", "0.01611925799300001"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.1015222427723167", ",", "0.09890593386238891", ",", 
     "0.05890845763246479", ",", "0.04712308798268496", ",", 
     "0.038476421454614614", ",", "0.03193269886217537", ",", 
     "0.022054583357690467", ",", "0.016286227609342528", ",", 
     "0.011429338012940375", ",", "0.00908408536328078", ",", 
     "0.005690193814656457", ",", "0.003526862183555526", ",", 
     "0.001576567794191643", ",", "0.000753778899289766"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.1333310357199378", ",", "2.055814861538049", ",", "1.4822878173100054",
      ",", "0.9744683778999991", ",", "0.6744952775899953", ",", 
     "0.4854302366699994", ",", "0.3357924723428586", ",", 
     "0.2209585269125009", ",", "0.14370568234049994", ",", 
     "0.09580963113000028", ",", "0.06002123221000046", ",", 
     "0.03517629477749994", ",", "0.015873741139999963", ",", 
     "0.005666423137700009"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "603.6128547300066", ",", "595.6236344791063", ",", "976.7337800770566", 
     ",", "705.7213649070213", ",", "522.9030869789987", ",", 
     "426.71710210999754", ",", "446.0106938159994", ",", "375.6601940909974",
      ",", "344.11020797399755", ",", "249.17230061599827", ",", 
     "265.09533533899884", ",", "239.41662529099855", ",", 
     "278.6649805019982", ",", "219.3368648063989"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffNumSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "7.963429464110153", ",", "7.9128109246458465", ",", "10.146942222406672",
      ",", "8.641457774472173", ",", "7.459230695475531", ",", 
     "6.758818385365954", ",", "6.925064180183561", ",", "6.370821674323305", 
     ",", "6.095752197318508", ",", "5.216416972726996", ",", 
     "5.3481772190058345", ",", "5.067139660938568", ",", "5.360916590996591",
      ",", "4.600052786466975"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq3DiffScalSQ", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "76.89671698899826`", ",", "78.52933127300162`", ",", 
     "134.01260017099708`", ",", "102.49156290000133`", ",", 
     "78.66317345399824`", ",", "67.80746639300054`", ",", 
     "73.62360291600083`", ",", "65.69227293699879`", ",", 
     "62.3096936820005`", ",", "47.94496864200005`", ",", 
     "52.202031301000204`", ",", "50.20300601499994`", ",", 
     "63.102714531999936`", ",", "60.42443435400085`"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cuuDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.0832668888520103"}], ",", 
     RowBox[{"-", "2.0479042044380065"}], ",", 
     RowBox[{"-", "1.482123941458042"}], ",", 
     RowBox[{"-", "0.9819359917440067"}], ",", 
     RowBox[{"-", "0.6652998886490005"}], ",", 
     RowBox[{"-", "0.47610477267299756"}], ",", 
     RowBox[{"-", "0.31909334283499835"}], ",", 
     RowBox[{"-", "0.20826373895812197"}], ",", 
     RowBox[{"-", "0.1324311176934982"}], ",", 
     RowBox[{"-", "0.08531486160049961"}], ",", 
     RowBox[{"-", "0.053779510512999854"}], ",", 
     RowBox[{"-", "0.028867368249250003"}], ",", 
     RowBox[{"-", "0.01295095242287499"}], ",", 
     RowBox[{"-", "0.004695658887599999"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.018340648512332844", ",", "0.018206733772672932", ",", 
     "0.010906987641697998", ",", "0.008830692936525015", ",", 
     "0.007287959167758257", ",", "0.006147273226659102", ",", 
     "0.004258776001720836", ",", "0.0032108621048849437", ",", 
     "0.002280684508727183", ",", "0.0018215745940647215", ",", 
     "0.0011832212688370049", ",", "0.000744522544631685", ",", 
     "0.00034392632614958443", ",", "0.00017820670609470542"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.4627932152840076", ",", "0.4520873372719963", ",", 
     "0.32599771741300004", ",", "0.21744221726200286", ",", 
     "0.14970517217600193", ",", "0.10822984268100011", ",", 
     "0.07533960800499975", ",", "0.051035790432499915", ",", 
     "0.033394644976500173", ",", "0.0225640120599999", ",", 
     "0.015412024242333292", ",", "0.008759420872249967", ",", 
     "0.004280260091750008", ",", "0.0017633148595000033"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.27532203540467315"}], ",", 
     RowBox[{"-", "0.261447633681593"}], ",", 
     RowBox[{"-", "0.17697558515859665"}], ",", 
     RowBox[{"-", "0.10696079942379669"}], ",", 
     RowBox[{"-", "0.06537032402149882"}], ",", 
     RowBox[{"-", "0.044915545351199876"}], ",", 
     RowBox[{"-", "0.02758226522385727"}], ",", 
     RowBox[{"-", "0.017615060547312635"}], ",", 
     RowBox[{"-", "0.009574795277050104"}], ",", 
     RowBox[{"-", "0.005385078990849997"}], ",", 
     RowBox[{"-", "0.0030313330563666602"}], ",", 
     RowBox[{"-", "0.0015330340111249974"}], ",", 
     RowBox[{"-", "0.0005819442827874994"}], ",", 
     RowBox[{"-", "0.00013212147245999993"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.002464561907919542", ",", "0.0023887244546793467", ",", 
     "0.001392035118396777", ",", "0.001081819771794818", ",", 
     "0.0008488176205992333", ",", "0.0006958590561277105", ",", 
     "0.0004656084713757269", ",", "0.00034576169723327013", ",", 
     "0.00022805314857426276", ",", "0.00016902447329210526", ",", 
     "0.00010320992767910731", ",", "6.214453144446497*^-05", ",", 
     "2.6048000274860716*^-05", ",", "1.0518382096280312*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.06573880063679996", ",", "0.06166515857560022", ",", 
     "0.041869804066199556", ",", "0.025272532735099773", ",", 
     "0.015985338176299994", ",", "0.011107500406199997", ",", 
     "0.007130328778285673", ",", "0.004793533843499997", ",", 
     "0.002744463694450018", ",", "0.0016211746551999995", ",", 
     "0.0009919526340333334", ",", "0.0005240713671000002", ",", 
     "0.0002092515518874999", ",", "5.227393435999996*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.08075392820879909", ",", "0.08088227907359892", ",", 
     "0.06052955877339904", ",", "0.041690857926399386", ",", 
     "0.029201871908299593", ",", "0.02073337654269975", ",", 
     "0.013883866641356964", ",", "0.009533600619374857", ",", 
     "0.005889537563949947", ",", "0.0038280879848499733", ",", 
     "0.00226215816189999", ",", "0.001260062991224999", ",", 
     "0.0004887549443375005", ",", "0.00014969028812000007"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0010079892501307767", ",", "0.0010044557737734485", ",", 
     "0.000611367913406972", ",", "0.0005018506390133968", ",", 
     "0.00042225360091673915", ",", "0.0003559303224440524", ",", 
     "0.00024893533078341887", ",", "0.00019123782985240408", ",", 
     "0.00013350491167215173", ",", "0.00010543375318310251", ",", 
     "6.586452373692094*^-05", ",", "4.219534946450919*^-05", ",", 
     "1.8386226651380318*^-05", ",", "8.751554263800045*^-06"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.036894864349400106", ",", "0.035646936884399884", ",", 
     "0.02547194463930027", ",", "0.01645330885978996", ",", 
     "0.011356672722300136", ",", "0.007976617127500083", ",", 
     "0.005462135122357164", ",", "0.0036944883266249984", ",", 
     "0.0022829628776999916", ",", "0.0014656876797499913", ",", 
     "0.0008743502246999966", ",", "0.0005188758534999991", ",", 
     "0.00021312195268749973", ",", "6.631776675000008*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.6499815365575909"}], ",", 
     RowBox[{"-", "0.6478485447579918"}], ",", 
     RowBox[{"-", "0.4613515446869893"}], ",", 
     RowBox[{"-", "0.3044081389169955"}], ",", 
     RowBox[{"-", "0.210956318787999"}], ",", 
     RowBox[{"-", "0.14806042472200162"}], ",", 
     RowBox[{"-", "0.09942789925428684"}], ",", 
     RowBox[{"-", "0.0642813149400002"}], ",", 
     RowBox[{"-", "0.03876900375399974"}], ",", 
     RowBox[{"-", "0.024230321867999872"}], ",", 
     RowBox[{"-", "0.014987115772666574"}], ",", 
     RowBox[{"-", "0.007940410077999966"}], ",", 
     RowBox[{"-", "0.003048685652374999"}], ",", 
     RowBox[{"-", "0.0008577465900000004"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0066615289006553904", ",", "0.006558916988827382", ",", 
     "0.003918238556609182", ",", "0.003164446929783103", ",", 
     "0.0026167615065079974", ",", "0.002172223830360235", ",", 
     "0.0014923336201852111", ",", "0.0011056586929692293", ",", 
     "0.0007660538388483485", ",", "0.0005985899935456015", ",", 
     "0.0003809196267234291", ",", "0.00023424882594441358", ",", 
     "9.84306963456198*^-05", ",", "4.5518116334807856*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.13541813726719837", ",", "0.13117959293539982", ",", 
     "0.09347175040950831", ",", "0.060083183248896985", ",", 
     "0.04153055462889674", ",", "0.029077473376998366", ",", 
     "0.019721501754284824", ",", "0.012775796737499517", ",", 
     "0.008179825899100015", ",", "0.005259098431800009", ",", 
     "0.003395158009099945", ",", "0.001870499199349967", ",", 
     "0.000747159158137495", ",", "0.00023512580250000044"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.07482066568320066"}], ",", 
     RowBox[{"-", "0.07501613825440061"}], ",", 
     RowBox[{"-", "0.05405331739799944"}], ",", 
     RowBox[{"-", "0.034517607585900285"}], ",", 
     RowBox[{"-", "0.0236806130511"}], ",", 
     RowBox[{"-", "0.01602396161279991"}], ",", 
     RowBox[{"-", "0.010958701993571351"}], ",", 
     RowBox[{"-", "0.0064096611117500065"}], ",", 
     RowBox[{"-", "0.0038661524181500084"}], ",", 
     RowBox[{"-", "0.0022925469503000057"}], ",", 
     RowBox[{"-", "0.0013185670884333352"}], ",", 
     RowBox[{"-", "0.0006892297861500004"}], ",", 
     RowBox[{"-", "0.000218106872375"}], ",", 
     RowBox[{"-", "5.072401724*^-05"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0012609161383874176", ",", "0.0012639080794779203", ",", 
     "0.0007649186135340631", ",", "0.0006163095037331745", ",", 
     "0.0005166600578560077", ",", "0.0004321263937227022", ",", 
     "0.0003022951360528212", ",", "0.00022395172984399593", ",", 
     "0.00015516857740767955", ",", "0.00011897857716827874", ",", 
     "7.456272965931044*^-05", ",", "4.580726290480044*^-05", ",", 
     "1.9356049247654524*^-05", ",", "8.896866138532106*^-06"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.04561980324160002", ",", "0.04452103494160015", ",", 
     "0.03131130931299993", ",", "0.01938868166230011", ",", 
     "0.013168277589499996", ",", "0.009094316180900003", ",", 
     "0.006126307255999984", ",", "0.003953778036812497", ",", 
     "0.00236055485764999", ",", "0.0014620246504000007", ",", 
     "0.000888108638966667", ",", "0.0004678791794250005", ",", 
     "0.0001875457157875002", ",", "5.5484996349999994*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.2461035818580228"}], ",", 
     RowBox[{"-", "1.2098789501700222"}], ",", 
     RowBox[{"-", "0.8902975747740248"}], ",", 
     RowBox[{"-", "0.5669078838120108"}], ",", 
     RowBox[{"-", "0.3976447028640023"}], ",", 
     RowBox[{"-", "0.27297456459599856"}], ",", 
     RowBox[{"-", "0.17850124219999947"}], ",", 
     RowBox[{"-", "0.11320091966187533"}], ",", 
     RowBox[{"-", "0.06694887365050026"}], ",", 
     RowBox[{"-", "0.04117692618049992"}], ",", 
     RowBox[{"-", "0.02338247290799996"}], ",", 
     RowBox[{"-", "0.011369403638499986"}], ",", 
     RowBox[{"-", "0.004554126829249996"}], ",", 
     RowBox[{"-", "0.0013238840465000005"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.01364068690031709", ",", "0.013471634802931995", ",", 
     "0.008065287518253762", ",", "0.006459507014903123", ",", 
     "0.0053453651276651", ",", "0.0044050247804945895", ",", 
     "0.0030383627798858358", ",", "0.0022493788983863608", ",", 
     "0.001532663024985761", ",", "0.0011913624363041025", ",", 
     "0.0007269666799491595", ",", "0.00043567768961343963", ",", 
     "0.0001885667121306176", ",", "8.702987213357961*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.4909231006800009", ",", "0.47214572116600206", ",", 
     "0.33231268315200085", ",", "0.20731688384200164", ",", 
     "0.14303427089699836", ",", "0.09882118896400043", ",", 
     "0.06690707403571454", ",", "0.04366689548937527", ",", 
     "0.026404448136500034", ",", "0.016675037356999982", ",", 
     "0.01005115615466669", ",", "0.005140430495999997", ",", 
     "0.002119425688124996", ",", "0.0007088283449999997"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.012964846100200003", ",", "0.012738151095480009", ",", 
     "0.007863985906020042", ",", "0.005172048840690014", ",", 
     "0.003220070504800014", ",", "0.0023967359090000047", ",", 
     "0.0015464727108571445", ",", "0.0011306694441250021", ",", 
     "0.0005743774029999994", ",", "0.0003535373294999995", ",", 
     "0.00021585651443333336", ",", "0.00013742529767499993", ",", 
     "4.983045917624995*^-05", ",", "1.8547379958999994*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0004078617043766531", ",", "0.0004088584962740557", ",", 
     "0.0002458117833297952", ",", "0.00019935257876951175", ",", 
     "0.00016423733441597423", ",", "0.00013628810491047626", ",", 
     "9.646399093949668*^-05", ",", "7.052732087230869*^-05", ",", 
     "4.9183394437554484*^-05", ",", "3.7723149412802854*^-05", ",", 
     "2.359650741769905*^-05", ",", "1.4311439825521753*^-05", ",", 
     "6.2250317080635215*^-06", ",", "2.7732261623067773*^-06"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.014049462474740008", ",", "0.01395641498487996", ",", 
     "0.009733982402210012", ",", "0.006249695090579992", ",", 
     "0.0042324480951999996", ",", "0.0028819507347699978", ",", 
     "0.002063809803107141", ",", "0.0013429355217250028", ",", 
     "0.0008131946435450011", ",", "0.0005049623859599999", ",", 
     "0.00031000020972999997", ",", "0.0001618127693824999", ",", 
     "6.824541131249999*^-05", ",", "1.9320051867999992*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.506190541625792"}], ",", 
     RowBox[{"-", "0.49200461767239245"}], ",", 
     RowBox[{"-", "0.35236147527469314"}], ",", 
     RowBox[{"-", "0.22178665649399598"}], ",", 
     RowBox[{"-", "0.14936331860699822"}], ",", 
     RowBox[{"-", "0.10000806208000018"}], ",", 
     RowBox[{"-", "0.0656445965007146"}], ",", 
     RowBox[{"-", "0.04045128726625037"}], ",", 
     RowBox[{"-", "0.023271780588050052"}], ",", 
     RowBox[{"-", "0.013767137464999957"}], ",", 
     RowBox[{"-", "0.007476609993999983"}], ",", 
     RowBox[{"-", "0.003810926495249998"}], ",", 
     RowBox[{"-", "0.0012083870333875002"}], ",", 
     RowBox[{"-", "0.0002845048872799999"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.005504945786171702", ",", "0.005379397333724034", ",", 
     "0.003196827007861866", ",", "0.0025252349804123393", ",", 
     "0.0020555020363096487", ",", "0.0016798766284367465", ",", 
     "0.0011464545518792262", ",", "0.0008375787070258274", ",", 
     "0.0005676871428640849", ",", "0.00043016707762257814", ",", 
     "0.0002621637016365736", ",", "0.00015612355150300264", ",", 
     "6.175557844350725*^-05", ",", "2.556602154902778*^-05"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.21557473662159843", ",", "0.20166535307160008", ",", 
     "0.13723808170789994", ",", "0.08260389535189898", ",", 
     "0.05384132092189953", ",", "0.035505597269599704", ",", 
     "0.023500456486714043", ",", "0.01447090268056243", ",", 
     "0.008431352396949983", ",", "0.005037454827650008", ",", 
     "0.0029460009767666665", ",", "0.0014681278763000064", ",", 
     "0.0005225688882875005", ",", "0.00012618448549"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.962246948560956*^9, 3.962246971454557*^9}, {
   3.962247016925808*^9, 3.962247057762148*^9}, {3.962248170928618*^9, 
   3.962248219693575*^9}, {3.962248255863202*^9, 3.962248301745554*^9}, {
   3.962248553010702*^9, 3.962248661803749*^9}, {3.962248701884708*^9, 
   3.962248714608077*^9}, {3.962249205205985*^9, 3.962249234639181*^9}, 
   3.962249310908559*^9, 3.962249414032917*^9, 3.962249462807808*^9, 
   3.962249545301152*^9, {3.962249599596702*^9, 3.962249603183424*^9}, 
   3.962249685765644*^9, 3.962249738258675*^9, {3.962249808882039*^9, 
   3.962250055023362*^9}, {3.981452508349413*^9, 3.981452530308794*^9}, {
   3.982922953501644*^9, 
   3.9829229903381557`*^9}},ExpressionUUID->"d306b936-cb39-47ca-96d2-\
0e12976df830"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"b", "+", "jets"}], ",", " ", 
   SubsuperscriptBox["p", "T", "b"]}],
  FontColor->RGBColor[1, 0, 0]], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"Everything", "'"}], "s", " ", "in", " ", "pb", " "}],
  FontColor->GrayLevel[
   0]]}], "Input",ExpressionUUID->"be689c43-b980-4e25-b918-69068a580abb"]], \
"Text",
 CellChangeTimes->{{3.9622625142995367`*^9, 
  3.9622625276279793`*^9}},ExpressionUUID->"af71dcbb-595c-4c7e-bb44-\
ac7a36f4dc08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"binning", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "20.", ",", "30.", ",", "40.", ",", "50.", ",", "75.", ",", "100.", ",", 
      "125.", ",", "150.", ",", "175", ",", "200.", ",", "250", ",", "300", 
      ",", "400", ",", "500", ",", "1000", ",", "2000", ",", "3000"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "LO", " ", "SM", " ", "differential", " ", "distributions", " ", "from", 
     " ", "MG5"}], ";", " ", 
    RowBox[{"the", " ", 
     RowBox[{"exp", ".", " ", "ones"}], " ", "also", " ", "follow", " ", 
     "the", " ", "same", " ", "trend"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smDiff", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "100220.00075000673", ",", "96713.43187500638", ",", "47983.43602500158", 
     ",", "14940.245710000212", ",", "3085.780609999991", ",", 
     "959.2162600000012", ",", "325.7715599999998", ",", "108.59052000000001",
      ",", "90.49210000000001", ",", "31.672235", ",", "4.524604999999999", 
     ",", "0.0", ",", "0.0", ",", "0.0", ",", "0.0", ",", "0.0"}], " ", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smDiffUnc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "128041.4834581054", ",", "112220.08850881322", ",", "49995.34419328773",
       ",", "13753.30298078277", ",", "2366.7133624895996", ",", 
      "651.0367959251337", ",", "197.47899608388911", ",", 
      "69.69587612349062", ",", "52.91961063471314", ",", "19.10625576959707",
       ",", "4.9551891264228205", ",", "1*^50", ",", "1*^50", ",", "1*^50", 
      ",", "1*^50", ",", "1*^50"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Interference", " ", "differential", " ", "distributions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqq1Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "9.573970120000661"}], ",", 
     RowBox[{"-", "14.782234829901217"}], ",", 
     RowBox[{"-", "12.288883420000952"}], ",", 
     RowBox[{"-", "7.023823972000606"}], ",", 
     RowBox[{"-", "3.491316092000228"}], ",", 
     RowBox[{"-", "1.806197492000048"}], ",", 
     RowBox[{"-", "1.2370018759999921"}], ",", 
     RowBox[{"-", "0.6890262719999959"}], ",", 
     RowBox[{"-", "0.4893085119999972"}], ",", 
     RowBox[{"-", "0.28584604399999836"}], ",", 
     RowBox[{"-", "0.1441712579999993"}], ",", 
     RowBox[{"-", "0.07707857299999961"}], ",", 
     RowBox[{"-", "0.027773250999999954"}], ",", 
     RowBox[{"-", "0.0041191788000000005"}], ",", "3.12059*^-05", ",", 
     "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.1880139289297508", ",", "0.22767479045583444", ",", 
     "0.20727859888327704", ",", "0.09884736669959775", ",", 
     "0.06930801586655498", ",", "0.050410810995025965", ",", 
     "0.04104020776925189", ",", "0.03172582780883134", ",", 
     "0.026596508656400543", ",", "0.01439535980292155", ",", 
     "0.010044228640483828", ",", "0.005174913077267572", ",", 
     "0.0031049478463605444", ",", "0.0005221745824403941", ",", 
     "5.405020429591363*^-05", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq1DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "14.873239162719972", ",", "19.67172256877995", ",", "14.67139132759996", 
     ",", "7.228587494239976", ",", "2.9955058050399965", ",", 
     "1.4056063911999914", ",", "0.8492297745599994", ",", 
     "0.46481772220000034", ",", "0.30420001644000033", ",", 
     "0.16372690305999982", ",", "0.0750043921599999", ",", 
     "0.03615365961000004", ",", "0.012181771959999997", ",", 
     "0.001629146643999998", ",", "4.3426585*^-05", ",", "0.0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "26.51023739030065"}], ",", 
     RowBox[{"-", "43.557476949797454"}], ",", 
     RowBox[{"-", "34.60866499999916"}], ",", 
     RowBox[{"-", "20.642585444038435"}], ",", 
     RowBox[{"-", "10.877008999800234"}], ",", 
     RowBox[{"-", "5.877540134559962"}], ",", 
     RowBox[{"-", "3.591390607479969"}], ",", 
     RowBox[{"-", "2.381076152480014"}], ",", 
     RowBox[{"-", "1.6414395402799988"}], ",", 
     RowBox[{"-", "1.026394121960004"}], ",", 
     RowBox[{"-", "0.500342413999998"}], ",", 
     RowBox[{"-", "0.2561041209999989"}], ",", 
     RowBox[{"-", "0.07119496800000008"}], ",", 
     RowBox[{"-", "0.007515024399999996"}], ",", "0.0", ",", 
     RowBox[{"-", "9.888189899999999*^-05"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.562585005026012", ",", "0.7019222058990033", ",", "0.624288665349406", 
     ",", "0.302391132708562", ",", "0.21800712057160307", ",", 
     "0.16056666893801863", ",", "0.12582503222859384", ",", 
     "0.10494533149247286", ",", "0.0871059182539381", ",", 
     "0.04750449492988028", ",", "0.03303306713693524", ",", 
     "0.01675165619383366", ",", "0.009380760700950114", ",", 
     "0.0014532611987814721", ",", "0.0", ",", "9.888189899999999*^-05"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqq3DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "41.71176585799989", ",", "58.575803245599886", ",", "41.50200210439988", 
     ",", "21.160837187240062", ",", "9.378734597839966", ",", 
     "4.528343021240001", ",", "2.5057475139999923", ",", "1.618978888439998",
      ",", "1.039812033880001", ",", "0.5725356956600017", ",", 
     "0.26063850453999976", ",", "0.12077736092000002", ",", "0.03504435517", 
     ",", "0.003998653982", ",", "0.0", ",", "5.346607400000001*^-05"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.6549642399999724"}], ",", 
     RowBox[{"-", "3.5300544269999627"}], ",", 
     RowBox[{"-", "2.583350072999973"}], ",", 
     RowBox[{"-", "1.3449489899999858"}], ",", 
     RowBox[{"-", "0.6777145559999933"}], ",", 
     RowBox[{"-", "0.3325692047999972"}], ",", 
     RowBox[{"-", "0.22147991159999847"}], ",", 
     RowBox[{"-", "0.1397349599999994"}], ",", 
     RowBox[{"-", "0.09921182159999986"}], ",", 
     RowBox[{"-", "0.06672344339999974"}], ",", 
     RowBox[{"-", "0.019562894400000017"}], ",", 
     RowBox[{"-", "0.0027946992"}], ",", 
     RowBox[{"-", "0.0019213556999999998"}], ",", 
     RowBox[{"-", "0.00034933739999999994"}], ",", "0.0", ",", "0.0"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.07356849906290722", ",", "0.08555200890014156", ",", 
     "0.07241908383285899", ",", "0.03363086952862302", ",", 
     "0.023754943199999826", ",", "0.017255994623740858", ",", 
     "0.013601746743075372", ",", "0.011178796800000008", ",", 
     "0.009781447199999986", ",", "0.005467995214381247", ",", 
     "0.002880709998357293", ",", "0.0011047018558813053", ",", 
     "0.0005793105405191503", ",", "0.00011047018558813053", ",", "0.0", ",", 
     "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cuuDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.408538109599989", ",", "4.131721046560002", ",", "2.6628823492100038", 
     ",", "1.2629356469039998", ",", "0.535581234879998", ",", 
     "0.25159393120000023", ",", "0.14323416356000004", ",", 
     "0.08981598740000002", ",", "0.06405001087999992", ",", 
     "0.03708534863999997", ",", "0.009636251059999993", ",", 
     "0.0027392457200000014", ",", "0.0007563142799999996", ",", 
     "0.00014291611399999996", ",", "0.0", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "7.0284561299998405"}], ",", 
     RowBox[{"-", "11.636136360001482"}], ",", 
     RowBox[{"-", "9.658485540000777"}], ",", 
     RowBox[{"-", "5.818615248000281"}], ",", 
     RowBox[{"-", "2.947055315999984"}], ",", 
     RowBox[{"-", "1.5914208120000048"}], ",", 
     RowBox[{"-", "0.9644808840000255"}], ",", 
     RowBox[{"-", "0.6313164719999944"}], ",", 
     RowBox[{"-", "0.39170068800000246"}], ",", 
     RowBox[{"-", "0.23770104599999983"}], ",", 
     RowBox[{"-", "0.11242247400000094"}], ",", 
     RowBox[{"-", "0.051834693000000334"}], ",", 
     RowBox[{"-", "0.017642942999999987"}], ",", 
     RowBox[{"-", "0.0016685573999999993"}], ",", "1.3676700000000002*^-05", 
     ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.10404184903991934", ",", "0.13300898384295368", ",", 
     "0.12046370280630639", ",", "0.05893118473630511", ",", 
     "0.041731643688635404", ",", "0.03066022095151975", ",", 
     "0.023990039010138006", ",", "0.019357241863789443", ",", 
     "0.01568473627527491", ",", "0.008619576742039425", ",", 
     "0.005898448512748047", ",", "0.0028195239354942394", ",", 
     "0.0017245662509602247", ",", "0.0002580514594975973", ",", 
     "2.3688739279877262*^-05", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cddDiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "11.14819479762999", ",", "16.17107512690999", ",", "11.77088923020999", 
     ",", "6.095128945752009", ",", "2.5720887250160036", ",", 
     "1.2272206861879982", ",", "0.6838638863599985", ",", 
     "0.4127061301680002", ",", "0.252058451196", ",", "0.1401173265160003", 
     ",", "0.059159792319999974", ",", "0.024674771293000053", ",", 
     "0.008475172750000006", ",", "0.0009313754859999999", ",", 
     "1.9742758999999995*^-05", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.2401300600899425"}], ",", 
     RowBox[{"-", "3.5371365799898933"}], ",", 
     RowBox[{"-", "2.780267239999918"}], ",", 
     RowBox[{"-", "1.7027020319999466"}], ",", 
     RowBox[{"-", "0.8510123719719767"}], ",", 
     RowBox[{"-", "0.49204973201198926"}], ",", 
     RowBox[{"-", "0.30545688803199583"}], ",", 
     RowBox[{"-", "0.18964063999199998"}], ",", 
     RowBox[{"-", "0.1391826840040007"}], ",", 
     RowBox[{"-", "0.08635421999200028"}], ",", 
     RowBox[{"-", "0.04063727999999985"}], ",", 
     RowBox[{"-", "0.019387368999999925"}], ",", 
     RowBox[{"-", "0.0061802529999999975"}], ",", 
     RowBox[{"-", "0.0006942201999999996"}], ",", 
     RowBox[{"-", "8.466100100000002*^-06"}], ",", "0.0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.04706116063918923", ",", "0.058483534470965534", ",", 
     "0.052009699183762435", ",", "0.02552216741609294", ",", 
     "0.018037363320124324", ",", "0.013634364264516106", ",", 
     "0.010730259911116289", ",", "0.00862046887677873", ",", 
     "0.007223523393896599", ",", "0.004091851020681989", ",", 
     "0.0028433998999240397", ",", "0.001383372138618892", ",", 
     "0.0007986902766210438", ",", "0.00014064941657170138", ",", 
     "1.4663715284223846*^-05", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cud8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.403038335069996", ",", "4.741650425339987", ",", "3.3591269272400073", 
     ",", "1.7611065658560103", ",", "0.7479586084919988", ",", 
     "0.38318332071600025", ",", "0.21334021122800007", ",", 
     "0.12911976762799957", ",", "0.08473675906800043", ",", 
     "0.05031321055400001", ",", "0.02241526997199999", ",", 
     "0.009716629947000012", ",", "0.0029733909149999987", ",", 
     "0.00045599078020000023", ",", "1.1213444300000002*^-05", ",", "0.0"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.622326060000082"}], ",", 
     RowBox[{"-", "4.864564680000334"}], ",", 
     RowBox[{"-", "3.8119675300001203"}], ",", 
     RowBox[{"-", "2.312582036000208"}], ",", 
     RowBox[{"-", "1.1907396519999986"}], ",", 
     RowBox[{"-", "0.6075486359999993"}], ",", 
     RowBox[{"-", "0.40016089999999954"}], ",", 
     RowBox[{"-", "0.28394025599999967"}], ",", 
     RowBox[{"-", "0.1872057079999998"}], ",", 
     RowBox[{"-", "0.09951827599999989"}], ",", 
     RowBox[{"-", "0.05497862799999994"}], ",", 
     RowBox[{"-", "0.02035601099999998"}], ",", 
     RowBox[{"-", "0.009743047999999992"}], ",", 
     RowBox[{"-", "0.0010091013999999996"}], ",", "0.0", ",", "0.0"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.08653796191902446", ",", "0.09997590625859548", ",", 
     "0.0874253755094733", ",", "0.043444220508459426", ",", 
     "0.031052919429747604", ",", "0.022647214137567158", ",", 
     "0.018293880176145822", ",", "0.01515151211093382", ",", 
     "0.012429742966411451", ",", "0.006656981553158735", ",", 
     "0.00477106941736629", ",", "0.0020512293182798924", ",", 
     "0.0013699435119441975", ",", "0.0002385534708683151", ",", "0.0", ",", 
     "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqu8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "5.2061075873499965", ",", "6.270549806050025", ",", "4.344625678519995", 
     ",", "2.344360083636005", ",", "1.0278123752360033", ",", 
     "0.48288868880000047", ",", "0.28657103415999985", ",", 
     "0.18286961123999998", ",", "0.11553051160000002", ",", 
     "0.06111040786000001", ",", "0.030309823059999935", ",", 
     "0.010279624680000009", ",", "0.004229005279999996", ",", 
     "0.000635362834", ",", "0.0", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8Diff", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5.63397879999988"}], ",", 
     RowBox[{"-", "9.043250400000693"}], ",", 
     RowBox[{"-", "7.479195200000158"}], ",", 
     RowBox[{"-", "4.371979840000535"}], ",", 
     RowBox[{"-", "2.194593759999959"}], ",", 
     RowBox[{"-", "1.2248180800000625"}], ",", 
     RowBox[{"-", "0.7946260800000147"}], ",", 
     RowBox[{"-", "0.4805859199999982"}], ",", 
     RowBox[{"-", "0.3140401599999989"}], ",", 
     RowBox[{"-", "0.18621167999999932"}], ",", 
     RowBox[{"-", "0.10078783999999968"}], ",", 
     RowBox[{"-", "0.03994639999999988"}], ",", 
     RowBox[{"-", "0.014134879999999994"}], ",", 
     RowBox[{"-", "0.0015671280000000012"}], ",", 
     RowBox[{"-", "4.6092*^-05"}], ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffNum", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.1002199266852665", ",", "0.12575975998703884", ",", 
     "0.1131942113488095", ",", "0.054802765597245236", ",", 
     "0.03884388696348541", ",", "0.029040805045811257", ",", 
     "0.023166548187108272", ",", "0.01802243697439402", ",", 
     "0.01458204678352124", ",", "0.008118242228660144", ",", 
     "0.006005732377387469", ",", "0.0027569712314784865", ",", 
     "0.001724604722711843", ",", "0.00024773705608971793", ",", 
     "2.6611228607488232*^-05", ",", "0.0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cqd8DiffScal", "=", 
   RowBox[{"{", 
    RowBox[{
    "8.784022597689992", ",", "12.387691209039984", ",", "8.957644840640015", 
     ",", "4.559322632316013", ",", "1.9338299541880026", ",", 
     "0.9593898033279968", ",", "0.5549973354120014", ",", 
     "0.3099076284280002", ",", "0.18927289778799927", ",", "0.10932226356", 
     ",", "0.05467829484000006", ",", "0.02090088041999998", ",", 
     "0.007543988690000005", ",", "0.0007665083759999995", ",", 
     "2.0148856000000006*^-05", ",", "0.0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.962262533122348*^9, 3.962262534728653*^9}, {
   3.962262827770536*^9, 3.962262909813706*^9}, {3.962263102748989*^9, 
   3.962263106317565*^9}, {3.9622643666003237`*^9, 3.9622644090003157`*^9}, 
   3.962266072397428*^9, {3.962266165814868*^9, 3.962266331187566*^9}, {
   3.962267290967256*^9, 3.9622673129751577`*^9}, {3.962267465479896*^9, 
   3.9622674775773277`*^9}, {3.981452534246182*^9, 3.981452547729969*^9}, {
   3.9814530478462677`*^9, 
   3.981453048167626*^9}},ExpressionUUID->"97219470-d3af-429a-a67c-\
e5881cdbb4a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Chi-square expressions",
 FontColor->RGBColor[1, 0, 0]]], "Subtitle",
 CellChangeTimes->{{3.962162227160657*^9, 
  3.962162264585023*^9}},ExpressionUUID->"40308c9a-923d-4039-9afc-\
cadf0763136b"],

Cell["\<\
The chi-square functions for each process, phase-space region and best \
observable that we obtained from the distributions listed above are reported, \
as functions of the operator coefficients. They include the experimental \
(when present), the SM and the interference distributions as in Eq. (3) in \
our paper.\
\>", "Text",
 CellChangeTimes->{{3.9814531060441713`*^9, 3.9814532364923162`*^9}, {
  3.981453290935597*^9, 3.98145330131894*^9}, {3.981453345523712*^9, 
  3.981453346135387*^9}},ExpressionUUID->"7e031c4b-c97d-4411-8d7a-\
dc40689a0b0c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"chisq", " ", "=", " ", 
   RowBox[{"\[Sum]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Sigma]", "exp"], "-", 
         SuperscriptBox["\[Sigma]", "SM"], "-", 
         RowBox[{
          FractionBox["C", "\[CapitalLambda]"], 
          SuperscriptBox["\[Sigma]", 
           RowBox[{"1", "/", 
            SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ")"}], "2"], "/", 
      
      RowBox[{"[", 
       RowBox[{
        SubsuperscriptBox["\[CapitalDelta]", "exp", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1.1", " ", 
           SubscriptBox["\[CapitalDelta]", "SM"]}], ")"}], "2"]}], "]"}]}], 
     "\[IndentingNewLine]", "A", " ", "10", "%", " ", "SM", " ", 
     "uncertainty", " ", "is", " ", "included", " ", "at", " ", "the", " ", 
     "denominator", " ", "to", " ", "account", " ", "for", " ", "the", " ", 
     "interference"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.984034374778206*^9, 
  3.984034832186461*^9}},ExpressionUUID->"ce6a5fdd-dbf7-47cc-8eab-\
23008732f306"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Multijets", " ", "2.4"}], "<", 
     RowBox[{"M", 
      SubscriptBox["\[InvisiblePrefixScriptBase]", "jj"]}], "<", 
     RowBox[{"3", " ", "TeV"}]}], ",", " ", 
    SubscriptBox["\[Chi]", "jj"]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"chisqJJchijj24", "=", 
     RowBox[{"1.3138547604054263", "+", 
      RowBox[{
       RowBox[{"cqq1", "^", "2"}], "*", "7375.426902921689"}], "+", 
      RowBox[{
       RowBox[{"cqq3", "^", "2"}], "*", "72008.01242842364"}], "+", 
      RowBox[{
       RowBox[{"cuu", "^", "2"}], "*", "4262.748347853188"}], "+", 
      RowBox[{
       RowBox[{"cdd", "^", "2"}], "*", "207.2475105910073"}], "+", 
      RowBox[{
       RowBox[{"cud1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cud8", "^", "2"}], "*", "236.80462049651962"}], "+", 
      RowBox[{
       RowBox[{"cqu1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqu8", "^", "2"}], "*", "1180.2066869037117"}], "+", 
      RowBox[{
       RowBox[{"cqd1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqd8", "^", "2"}], "*", "389.3076514898765"}], "+", 
      RowBox[{"cqq1", "*", "cqq3", "*", "46064.29090490624"}], "+", 
      RowBox[{"cqq1", "*", "cuu", "*", "11210.993137143772"}], "+", 
      RowBox[{"cqq1", "*", "cdd", "*", "2469.9502661421284"}], "+", 
      RowBox[{"cqq1", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cud8", "*", "2641.418625702021"}], "+", 
      RowBox[{"cqq1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqu8", "*", "5863.242342311121"}], "+", 
      RowBox[{"cqq1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqd8", "*", "3364.991949847641"}], "+", 
      RowBox[{"cqq3", "*", "cuu", "*", "35035.89910208831"}], "+", 
      RowBox[{"cqq3", "*", "cdd", "*", "7719.174508637927"}], "+", 
      RowBox[{"cqq3", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cud8", "*", "8256.880473247451"}], "+", 
      RowBox[{"cqq3", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqu8", "*", "18300.04862915524"}], "+", 
      RowBox[{"cqq3", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqd8", "*", "10511.227037858747"}], "+", 
      RowBox[{"cuu", "*", "cdd", "*", "1877.8071604806603"}], "+", 
      RowBox[{"cuu", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cud8", "*", "2008.6279205717701"}], "+", 
      RowBox[{"cuu", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqu8", "*", "4453.190207738597"}], "+", 
      RowBox[{"cuu", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqd8", "*", "2557.4670799703918"}], "+", 
      RowBox[{"cdd", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cud8", "*", "442.89541312302464"}], "+", 
      RowBox[{"cdd", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqu8", "*", "985.5411519788582"}], "+", 
      RowBox[{"cdd", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqd8", "*", "565.9341810420923"}], "+", 
      RowBox[{"cud1", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu8", "*", "1050.8451040763093"}], "+", 
      RowBox[{"cud8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqd8", "*", "603.4400377641925"}], "+", 
      RowBox[{"cqu1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqu8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqu8", "*", "cqd8", "*", "1354.7582378688573"}], "+", 
      RowBox[{"cqd1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "80.9229856024091"}], "+", 
      RowBox[{"cqq3", "*", "257.082970914128"}], "+", 
      RowBox[{"cuu", "*", "62.213085461137545"}], "+", 
      RowBox[{"cdd", "*", "13.286642233277208"}], "+", 
      RowBox[{"cud1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cud8", "*", "14.614120596212217"}], "+", 
      RowBox[{"cqu1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqu8", "*", "27.926252649621386"}], "+", 
      RowBox[{"cqd1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqd8", "*", "16.032270024594073"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Multijets", " ", "M", 
       SubscriptBox["\[InvisiblePrefixScriptBase]", "jj"]}], ">", 
      RowBox[{"6", " ", "TeV"}]}], ",", " ", 
     SubscriptBox["\[Chi]", "jj"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqJJchijj60", "=", 
     RowBox[{"1.146903170868732", "+", 
      RowBox[{
       RowBox[{"cqq1", "^", "2"}], "*", "2849.843939642772"}], "+", 
      RowBox[{
       RowBox[{"cqq3", "^", "2"}], "*", "9252.449233392643"}], "+", 
      RowBox[{
       RowBox[{"cuu", "^", "2"}], "*", "1464.0471460002152"}], "+", 
      RowBox[{
       RowBox[{"cdd", "^", "2"}], "*", "5.562642367967397"}], "+", 
      RowBox[{
       RowBox[{"cud1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cud8", "^", "2"}], "*", "21.26176471003873"}], "+", 
      RowBox[{
       RowBox[{"cqu1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqu8", "^", "2"}], "*", "93.7916448698933"}], "+", 
      RowBox[{
       RowBox[{"cqd1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqd8", "^", "2"}], "*", "11.079546098869335"}], "+", 
      RowBox[{"cqq1", "*", "cqq3", "*", "10266.887221114193"}], "+", 
      RowBox[{"cqq1", "*", "cuu", "*", "4084.324115367218"}], "+", 
      RowBox[{"cqq1", "*", "cdd", "*", "251.58655149235938"}], "+", 
      RowBox[{"cqq1", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cud8", "*", "492.2349075870072"}], "+", 
      RowBox[{"cqq1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqu8", "*", "983.7570469974788"}], "+", 
      RowBox[{"cqq1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqd8", "*", "337.7769808977276"}], "+", 
      RowBox[{"cqq3", "*", "cuu", "*", "7357.520984010886"}], "+", 
      RowBox[{"cqq3", "*", "cdd", "*", "453.04500089271664"}], "+", 
      RowBox[{"cqq3", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cud8", "*", "886.6953883624298"}], "+", 
      RowBox[{"cqq3", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqu8", "*", "1760.5277287403876"}], "+", 
      RowBox[{"cqq3", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqd8", "*", "604.3812568242168"}], "+", 
      RowBox[{"cuu", "*", "cdd", "*", "180.41949203992073"}], "+", 
      RowBox[{"cuu", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cud8", "*", "352.85418404520885"}], "+", 
      RowBox[{"cuu", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqu8", "*", "706.8214618905781"}], "+", 
      RowBox[{"cuu", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqd8", "*", "242.6802706725366"}], "+", 
      RowBox[{"cdd", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cud8", "*", "21.742558320524253"}], "+", 
      RowBox[{"cdd", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqu8", "*", "43.891379974099834"}], "+", 
      RowBox[{"cdd", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqd8", "*", "15.069420542490757"}], "+", 
      RowBox[{"cud1", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu8", "*", "85.19612029304142"}], "+", 
      RowBox[{"cud8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqd8", "*", "29.250750288677725"}], "+", 
      RowBox[{"cqu1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqu8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqu8", "*", "cqd8", "*", "64.46902049635156"}], "+", 
      RowBox[{"cqd1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "16.66003563033164"}], "+", 
      RowBox[{"cqq3", "*", "34.05091826830242"}], "+", 
      RowBox[{"cuu", "*", "11.086136593411378"}], "+", 
      RowBox[{"cdd", "*", "0.5816280542105594"}], "+", 
      RowBox[{"cud1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cud8", "*", "1.3576915498111393"}], "+", 
      RowBox[{"cqu1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqu8", "*", 
       RowBox[{"-", "2.9626654234958703"}]}], "+", 
      RowBox[{"cqd1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqd8", "*", 
       RowBox[{"-", "1.0533440599647637"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Zjj", ",", " ", 
     SubscriptBox["\[CapitalDelta]\[Phi]", "jj"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqZJJDphijj", "=", 
     RowBox[{"6.665272243056434", "+", 
      RowBox[{
       RowBox[{"cqq1", "^", "2"}], "*", "2.7801865599657622"}], "+", 
      RowBox[{
       RowBox[{"cqq3", "^", "2"}], "*", "149.83913446395377"}], "+", 
      RowBox[{
       RowBox[{"cuu", "^", "2"}], "*", "0.0136026364725708"}], "+", 
      RowBox[{
       RowBox[{"cdd", "^", "2"}], "*", "0.00010441842318084134"}], "+", 
      RowBox[{
       RowBox[{"cud1", "^", "2"}], "*", "1.68494746719181*^-05"}], "+", 
      RowBox[{
       RowBox[{"cud8", "^", "2"}], "*", "0.0010594335564498793"}], "+", 
      RowBox[{
       RowBox[{"cqu1", "^", "2"}], "*", "0.0003062793117032465"}], "+", 
      RowBox[{
       RowBox[{"cqu8", "^", "2"}], "*", "0.08594856516331824"}], "+", 
      RowBox[{
       RowBox[{"cqd1", "^", "2"}], "*", "2.3231809138042096*^-05"}], "+", 
      RowBox[{
       RowBox[{"cqd8", "^", "2"}], "*", "0.02275314075692638"}], "+", 
      RowBox[{"cqq1", "*", "cqq3", "*", "40.77263130094741"}], "+", 
      RowBox[{"cqq1", "*", "cuu", "*", "0.36881716205930265"}], "+", 
      RowBox[{"cqq1", "*", "cdd", "*", "0.032212241625589236"}], "+", 
      RowBox[{"cqq1", "*", "cud1", "*", 
       RowBox[{"-", "0.012486411886986808"}]}], "+", 
      RowBox[{"cqq1", "*", "cud8", "*", "0.09671612043283687"}], "+", 
      RowBox[{"cqq1", "*", "cqu1", "*", "0.05316111223157068"}], "+", 
      RowBox[{"cqq1", "*", "cqu8", "*", "0.8981361043442739"}], "+", 
      RowBox[{"cqq1", "*", "cqd1", "*", 
       RowBox[{"-", "0.014874614097919944"}]}], "+", 
      RowBox[{"cqq1", "*", "cqd8", "*", "0.46778807871549777"}], "+", 
      RowBox[{"cqq3", "*", "cuu", "*", "2.6725454858521003"}], "+", 
      RowBox[{"cqq3", "*", "cdd", "*", "0.23346576148235562"}], "+", 
      RowBox[{"cqq3", "*", "cud1", "*", 
       RowBox[{"-", "0.09023266889244497"}]}], "+", 
      RowBox[{"cqq3", "*", "cud8", "*", "0.6974136709564726"}], "+", 
      RowBox[{"cqq3", "*", "cqu1", "*", "0.38393343092090254"}], "+", 
      RowBox[{"cqq3", "*", "cqu8", "*", "6.494158157782448"}], "+", 
      RowBox[{"cqq3", "*", "cqd1", "*", 
       RowBox[{"-", "0.10768029880529172"}]}], "+", 
      RowBox[{"cqq3", "*", "cqd8", "*", "3.386874006299913"}], "+", 
      RowBox[{"cuu", "*", "cdd", "*", "0.002381992146297396"}], "+", 
      RowBox[{"cuu", "*", "cud1", "*", 
       RowBox[{"-", "0.0009490237241049535"}]}], "+", 
      RowBox[{"cuu", "*", "cud8", "*", "0.007480764315118794"}], "+", 
      RowBox[{"cuu", "*", "cqu1", "*", "0.004053988125030645"}], "+", 
      RowBox[{"cuu", "*", "cqu8", "*", "0.06795835548830391"}], "+", 
      RowBox[{"cuu", "*", "cqd1", "*", 
       RowBox[{"-", "0.0011185856693625088"}]}], "+", 
      RowBox[{"cuu", "*", "cqd8", "*", "0.03505370442289243"}], "+", 
      RowBox[{"cdd", "*", "cud1", "*", 
       RowBox[{"-", "8.339204223005974*^-05"}]}], "+", 
      RowBox[{"cdd", "*", "cud8", "*", "0.0006575405608810862"}], "+", 
      RowBox[{"cdd", "*", "cqu1", "*", "0.00035578509873413535"}], "+", 
      RowBox[{"cdd", "*", "cqu8", "*", "0.005967709069437723"}], "+", 
      RowBox[{"cdd", "*", "cqd1", "*", 
       RowBox[{"-", "9.820860732560043*^-05"}]}], "+", 
      RowBox[{"cdd", "*", "cqd8", "*", "0.003077179868241734"}], "+", 
      RowBox[{"cud1", "*", "cud8", "*", 
       RowBox[{"-", "0.00026683579145694327"}]}], "+", 
      RowBox[{"cud1", "*", "cqu1", "*", 
       RowBox[{"-", "0.00014341325891043804"}]}], "+", 
      RowBox[{"cud1", "*", "cqu8", "*", 
       RowBox[{"-", "0.00240565066453099"}]}], "+", 
      RowBox[{"cud1", "*", "cqd1", "*", "3.949025817088615*^-05"}], "+", 
      RowBox[{"cud1", "*", "cqd8", "*", 
       RowBox[{"-", "0.001236045390175783"}]}], "+", 
      RowBox[{"cud8", "*", "cqu1", "*", "0.0011364305929814976"}], "+", 
      RowBox[{"cud8", "*", "cqu8", "*", "0.01904199220983982"}], "+", 
      RowBox[{"cud8", "*", "cqd1", "*", 
       RowBox[{"-", "0.0003122742843855581"}]}], "+", 
      RowBox[{"cud8", "*", "cqd8", "*", "0.009768530979594847"}], "+", 
      RowBox[{"cqu1", "*", "cqu8", "*", "0.010250484656978295"}], "+", 
      RowBox[{"cqu1", "*", "cqd1", "*", 
       RowBox[{"-", "0.00016814228970206608"}]}], "+", 
      RowBox[{"cqu1", "*", "cqd8", "*", "0.005270643675616436"}], "+", 
      RowBox[{"cqu8", "*", "cqd1", "*", 
       RowBox[{"-", "0.002822296167655389"}]}], "+", 
      RowBox[{"cqu8", "*", "cqd8", "*", "0.08837033850975973"}], "+", 
      RowBox[{"cqd1", "*", "cqd8", "*", 
       RowBox[{"-", "0.0014521591966238805"}]}], "+", 
      RowBox[{"cqq1", "*", 
       RowBox[{"-", "4.241375599683306"}]}], "+", 
      RowBox[{"cqq3", "*", 
       RowBox[{"-", "32.935766757622645"}]}], "+", 
      RowBox[{"cuu", "*", 
       RowBox[{"-", "0.1663717894680716"}]}], "+", 
      RowBox[{"cdd", "*", 
       RowBox[{"-", "0.013975992545323324"}]}], "+", 
      RowBox[{"cud1", "*", "0.003924403029730041"}], "+", 
      RowBox[{"cud8", "*", 
       RowBox[{"-", "0.02510210690454606"}]}], "+", 
      RowBox[{"cqu1", "*", 
       RowBox[{"-", "0.0174404929222007"}]}], "+", 
      RowBox[{"cqu8", "*", 
       RowBox[{"-", "0.30403288256217825"}]}], "+", 
      RowBox[{"cqd1", "*", "0.005678061794602731"}], "+", 
      RowBox[{"cqd8", "*", 
       RowBox[{"-", "0.1775919998787968"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Wjj", ",", " ", 
     SubscriptBox["\[CapitalDelta]\[Phi]", "jj"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqWJJDphijj", "=", 
     RowBox[{"0.0", "+", 
      RowBox[{
       RowBox[{"cqq1", "^", "2"}], "*", "0.0692617151909914"}], "+", 
      RowBox[{
       RowBox[{"cqq3", "^", "2"}], "*", "1.550267694134239"}], "+", 
      RowBox[{
       RowBox[{"cuu", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cdd", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cud1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cud8", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqu1", "^", "2"}], "*", "5.231815372652883*^-06"}], "+", 
      RowBox[{
       RowBox[{"cqu8", "^", "2"}], "*", "0.001450680450223276"}], "+", 
      RowBox[{
       RowBox[{"cqd1", "^", "2"}], "*", "1.5525491561273715*^-07"}], "+", 
      RowBox[{
       RowBox[{"cqd8", "^", "2"}], "*", "0.0008899073158696892"}], "+", 
      RowBox[{"cqq1", "*", "cqq3", "*", "0.6546340285692644"}], "+", 
      RowBox[{"cqq1", "*", "cuu", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cdd", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqu1", "*", "0.001201640501900246"}], "+", 
      RowBox[{"cqq1", "*", "cqu8", "*", "0.019885259763994762"}], "+", 
      RowBox[{"cqq1", "*", "cqd1", "*", 
       RowBox[{"-", "0.00017410251458201736"}]}], "+", 
      RowBox[{"cqq1", "*", "cqd8", "*", "0.015608929659957723"}], "+", 
      RowBox[{"cqq3", "*", "cuu", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cdd", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqu1", "*", "0.005679964647559214"}], "+", 
      RowBox[{"cqq3", "*", "cqu8", "*", "0.09402765035526367"}], "+", 
      RowBox[{"cqq3", "*", "cqd1", "*", 
       RowBox[{"-", "0.0008028719648861824"}]}], "+", 
      RowBox[{"cqq3", "*", "cqd8", "*", "0.0738558737575164"}], "+", 
      RowBox[{"cuu", "*", "cdd", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqu8", "*", "0.0001737010800682247"}], "+", 
      RowBox[{"cqu1", "*", "cqd1", "*", 
       RowBox[{"-", "1.5107122167546389*^-06"}]}], "+", 
      RowBox[{"cqu1", "*", "cqd8", "*", "0.00013621149248167657"}], "+", 
      RowBox[{"cqu8", "*", "cqd1", "*", 
       RowBox[{"-", "2.4959213241295735*^-05"}]}], "+", 
      RowBox[{"cqu8", "*", "cqd8", "*", "0.0022711234244575215"}], "+", 
      RowBox[{"cqd1", "*", "cqd8", "*", 
       RowBox[{"-", "1.9420227269474267*^-05"}]}], "+", 
      RowBox[{"cqq1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqq3", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cuu", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cdd", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cud1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cud8", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqu1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqu8", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqd1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqd8", "*", 
       RowBox[{"-", "0.0"}]}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]jj", ",", " ", 
     SubsuperscriptBox["p", "T", "\[Gamma]"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqAJJpTa", "=", 
     RowBox[{"1.08184540344119", "+", 
      RowBox[{
       RowBox[{"cqq1", "^", "2"}], "*", "23.831684113835138"}], "+", 
      RowBox[{
       RowBox[{"cqq3", "^", "2"}], "*", "286.54441393137137"}], "+", 
      RowBox[{
       RowBox[{"cuu", "^", "2"}], "*", "23.527565683101393"}], "+", 
      RowBox[{
       RowBox[{"cdd", "^", "2"}], "*", "0.02192580130834463"}], "+", 
      RowBox[{
       RowBox[{"cud1", "^", "2"}], "*", "0.02503765076277865"}], "+", 
      RowBox[{
       RowBox[{"cud8", "^", "2"}], "*", "0.8445856547114938"}], "+", 
      RowBox[{
       RowBox[{"cqu1", "^", "2"}], "*", "0.0032683535695941465"}], "+", 
      RowBox[{
       RowBox[{"cqu8", "^", "2"}], "*", "1.9929921802624189"}], "+", 
      RowBox[{
       RowBox[{"cqd1", "^", "2"}], "*", "0.00036799698769301987"}], "+", 
      RowBox[{
       RowBox[{"cqd8", "^", "2"}], "*", "0.10258863033134923"}], "+", 
      RowBox[{"cqq1", "*", "cqq3", "*", "165.04952088509629"}], "+", 
      RowBox[{"cqq1", "*", "cuu", "*", "47.35600521915222"}], "+", 
      RowBox[{"cqq1", "*", "cdd", "*", "1.4177174747712198"}], "+", 
      RowBox[{"cqq1", "*", "cud1", "*", 
       RowBox[{"-", "1.540925984446019"}]}], "+", 
      RowBox[{"cqq1", "*", "cud8", "*", "8.924325031632751"}], "+", 
      RowBox[{"cqq1", "*", "cqu1", "*", "0.5454104937324259"}], "+", 
      RowBox[{"cqq1", "*", "cqu8", "*", "13.720903390959531"}], "+", 
      RowBox[{"cqq1", "*", "cqd1", "*", 
       RowBox[{"-", "0.18720574790982725"}]}], "+", 
      RowBox[{"cqq1", "*", "cqd8", "*", "3.05559541492445"}], "+", 
      RowBox[{"cqq3", "*", "cuu", "*", "164.02853173328447"}], "+", 
      RowBox[{"cqq3", "*", "cdd", "*", "4.959980765707958"}], "+", 
      RowBox[{"cqq3", "*", "cud1", "*", 
       RowBox[{"-", "5.355745225701661"}]}], "+", 
      RowBox[{"cqq3", "*", "cud8", "*", "31.07097238028932"}], "+", 
      RowBox[{"cqq3", "*", "cqu1", "*", "1.9098541509182754"}], "+", 
      RowBox[{"cqq3", "*", "cqu8", "*", "47.747755184407445"}], "+", 
      RowBox[{"cqq3", "*", "cqd1", "*", 
       RowBox[{"-", "0.6487114043136504"}]}], "+", 
      RowBox[{"cqq3", "*", "cqd8", "*", "10.699264504738583"}], "+", 
      RowBox[{"cuu", "*", "cdd", "*", "1.4097816265006229"}], "+", 
      RowBox[{"cuu", "*", "cud1", "*", 
       RowBox[{"-", "1.5315920326979304"}]}], "+", 
      RowBox[{"cuu", "*", "cud8", "*", "8.87143150298762"}], "+", 
      RowBox[{"cuu", "*", "cqu1", "*", "0.5425269193629514"}], "+", 
      RowBox[{"cuu", "*", "cqu8", "*", "13.63958696936895"}], "+", 
      RowBox[{"cuu", "*", "cqd1", "*", 
       RowBox[{"-", "0.18603768946737553"}]}], "+", 
      RowBox[{"cuu", "*", "cqd8", "*", "3.039526752975581"}], "+", 
      RowBox[{"cdd", "*", "cud1", "*", 
       RowBox[{"-", "0.04647679445576566"}]}], "+", 
      RowBox[{"cdd", "*", "cud8", "*", "0.27092388836932735"}], "+", 
      RowBox[{"cdd", "*", "cqu1", "*", "0.016917624004130282"}], "+", 
      RowBox[{"cdd", "*", "cqu8", "*", "0.41582579494181726"}], "+", 
      RowBox[{"cdd", "*", "cqd1", "*", 
       RowBox[{"-", "0.005582347858283328"}]}], "+", 
      RowBox[{"cdd", "*", "cqd8", "*", "0.09477497727537565"}], "+", 
      RowBox[{"cud1", "*", "cud8", "*", 
       RowBox[{"-", "0.29067718015494365"}]}], "+", 
      RowBox[{"cud1", "*", "cqu1", "*", 
       RowBox[{"-", "0.01790758185527119"}]}], "+", 
      RowBox[{"cud1", "*", "cqu8", "*", 
       RowBox[{"-", "0.4465856368761167"}]}], "+", 
      RowBox[{"cud1", "*", "cqd1", "*", "0.006059471417223983"}], "+", 
      RowBox[{"cud1", "*", "cqd8", "*", 
       RowBox[{"-", "0.10031690441840779"}]}], "+", 
      RowBox[{"cud8", "*", "cqu1", "*", "0.10442748317731511"}], "+", 
      RowBox[{"cud8", "*", "cqu8", "*", "2.5943712553475695"}], "+", 
      RowBox[{"cud8", "*", "cqd1", "*", 
       RowBox[{"-", "0.03510539939665073"}]}], "+", 
      RowBox[{"cud8", "*", "cqd8", "*", "0.5849714690753997"}], "+", 
      RowBox[{"cqu1", "*", "cqu8", "*", "0.16024577866471637"}], "+", 
      RowBox[{"cqu1", "*", "cqd1", "*", 
       RowBox[{"-", "0.002150069709817049"}]}], "+", 
      RowBox[{"cqu1", "*", "cqd8", "*", "0.03661947783125323"}], "+", 
      RowBox[{"cqu8", "*", "cqd1", "*", 
       RowBox[{"-", "0.05396732221501746"}]}], "+", 
      RowBox[{"cqu8", "*", "cqd8", "*", "0.8978183478078259"}], "+", 
      RowBox[{"cqd1", "*", "cqd8", "*", 
       RowBox[{"-", "0.012046372741292095"}]}], "+", 
      RowBox[{"cqq1", "*", 
       RowBox[{"-", "8.156521311567218"}]}], "+", 
      RowBox[{"cqq3", "*", 
       RowBox[{"-", "28.974842894525956"}]}], "+", 
      RowBox[{"cuu", "*", 
       RowBox[{"-", "8.117715647336006"}]}], "+", 
      RowBox[{"cdd", "*", 
       RowBox[{"-", "0.268720288187127"}]}], "+", 
      RowBox[{"cud1", "*", "0.27225479737764213"}], "+", 
      RowBox[{"cud8", "*", 
       RowBox[{"-", "1.6030372455258275"}]}], "+", 
      RowBox[{"cqu1", "*", 
       RowBox[{"-", "0.1035516970706107"}]}], "+", 
      RowBox[{"cqu8", "*", 
       RowBox[{"-", "2.4674662814799033"}]}], "+", 
      RowBox[{"cqd1", "*", "0.03223672856893004"}], "+", 
      RowBox[{"cqd8", "*", 
       RowBox[{"-", "0.5825295402875957"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"b", "+", "jets"}], ",", " ", 
     SubsuperscriptBox["p", "T", "b"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqBJpTb", "=", 
     RowBox[{"0.0", "+", 
      RowBox[{
       RowBox[{"cqq1", "^", "2"}], "*", "0.000589606918050582"}], "+", 
      RowBox[{
       RowBox[{"cqq3", "^", "2"}], "*", "0.007080113545952858"}], "+", 
      RowBox[{
       RowBox[{"cuu", "^", "2"}], "*", "1.671084886829533*^-05"}], "+", 
      RowBox[{
       RowBox[{"cdd", "^", "2"}], "*", "0.0003791684121473175"}], "+", 
      RowBox[{
       RowBox[{"cud1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cud8", "^", "2"}], "*", "4.7564237708175525*^-05"}], "+", 
      RowBox[{
       RowBox[{"cqu1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqu8", "^", "2"}], "*", "8.35345728387688*^-05"}], "+", 
      RowBox[{
       RowBox[{"cqd1", "^", "2"}], "*", "0.0"}], "+", 
      RowBox[{
       RowBox[{"cqd8", "^", "2"}], "*", "0.00027700554439768967"}], "+", 
      RowBox[{"cqq1", "*", "cqq3", "*", "0.004083998552027935"}], "+", 
      RowBox[{"cqq1", "*", "cuu", "*", "0.0001929426097509834"}], "+", 
      RowBox[{"cqq1", "*", "cdd", "*", "0.0009445368710385685"}], "+", 
      RowBox[{"cqq1", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cud8", "*", "0.0003346988327600898"}], "+", 
      RowBox[{"cqq1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqu8", "*", "0.0004433140320928365"}], "+", 
      RowBox[{"cqq1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", "cqd8", "*", "0.0008078226184191733"}], "+", 
      RowBox[{"cqq3", "*", "cuu", "*", "0.0006691517996494085"}], "+", 
      RowBox[{"cqq3", "*", "cdd", "*", "0.0032721104959094966"}], "+", 
      RowBox[{"cqq3", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cud8", "*", "0.001160417045023487"}], "+", 
      RowBox[{"cqq3", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqu8", "*", "0.0015357049769914113"}], "+", 
      RowBox[{"cqq3", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqq3", "*", "cqd8", "*", "0.002798224345460104"}], "+", 
      RowBox[{"cuu", "*", "cdd", "*", "0.00015583136330423142"}], "+", 
      RowBox[{"cuu", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cud8", "*", "5.501095110155624*^-05"}], "+", 
      RowBox[{"cuu", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqu8", "*", "7.21348481598712*^-05"}], "+", 
      RowBox[{"cuu", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cuu", "*", "cqd8", "*", "0.00013128384582311207"}], "+", 
      RowBox[{"cdd", "*", "cud1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cud8", "*", "0.00026816525022407736"}], "+", 
      RowBox[{"cdd", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqu8", "*", "0.0003552122677500302"}], "+", 
      RowBox[{"cdd", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cdd", "*", "cqd8", "*", "0.0006467722146855229"}], "+", 
      RowBox[{"cud1", "*", "cud8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqu8", "*", "0.00012576396213813287"}], "+", 
      RowBox[{"cud8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cud8", "*", "cqd8", "*", "0.0002291908907518742"}], "+", 
      RowBox[{"cqu1", "*", "cqu8", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqu1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqu8", "*", "cqd1", "*", "0.0"}], "+", 
      RowBox[{"cqu8", "*", "cqd8", "*", "0.00030404412410686547"}], "+", 
      RowBox[{"cqd1", "*", "cqd8", "*", "0.0"}], "+", 
      RowBox[{"cqq1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqq3", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cuu", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cdd", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cud1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cud8", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqu1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqu8", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqd1", "*", 
       RowBox[{"-", "0.0"}]}], "+", 
      RowBox[{"cqd8", "*", 
       RowBox[{"-", "0.0"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9621622822018137`*^9, 3.962162341534154*^9}, {
   3.962162374736617*^9, 3.9621625449676237`*^9}, {3.962162706218857*^9, 
   3.962162852001256*^9}, {3.9621629083160973`*^9, 3.9621629608258457`*^9}, 
   3.962163073182067*^9, {3.962163176995202*^9, 3.962163186326948*^9}, 
   3.962169299655797*^9, 3.962178680895527*^9, {3.962186198531452*^9, 
   3.962186211922929*^9}, {3.962187679477586*^9, 3.9621877326760178`*^9}, {
   3.962246605287417*^9, 
   3.962246633033248*^9}},ExpressionUUID->"a754dca9-19c5-49d7-a553-\
f3f5a97d3411"]
}, Open  ]]
},
WindowSize->{693, 762},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fe5b379d-d91a-4f59-be6d-7982a48bda1d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 219, 5, 29, "Input",ExpressionUUID->"e1e3b25e-5f21-4905-b996-0d2af96794a7"],
Cell[CellGroupData[{
Cell[802, 29, 336, 5, 53, "Subtitle",ExpressionUUID->"a8c4ed8f-7266-498d-be16-725eea3f5c5a"],
Cell[1141, 36, 3789, 68, 611, "Text",ExpressionUUID->"f84e7c4b-b4d7-42c7-9434-ca6610e22ab9"],
Cell[4933, 106, 1000, 23, 58, "Text",ExpressionUUID->"59a86ec8-4c3a-43e4-aadf-3477050e384f"],
Cell[5936, 131, 16742, 384, 2773, "Input",ExpressionUUID->"4ed9d956-394b-40f1-8d15-0e1a9652fdd9"],
Cell[22681, 517, 660, 18, 53, "Text",ExpressionUUID->"81a15529-a346-430b-8f7b-6fa4cc487915"],
Cell[23344, 537, 9968, 255, 1494, "Input",ExpressionUUID->"8ab7c9e9-8704-495f-8c3d-c4f9415ae1a6"],
Cell[33315, 794, 506, 14, 53, "Text",ExpressionUUID->"d4351341-7bd8-4557-b854-49e842e71e94"],
Cell[33824, 810, 20234, 459, 3516, "Input",ExpressionUUID->"70b57226-7c3b-473a-a7ca-c2cfe9ca5fe4"],
Cell[54061, 1271, 505, 14, 53, "Text",ExpressionUUID->"092ac8a0-5887-4195-8d96-6601c64371b0"],
Cell[54569, 1287, 13658, 310, 2299, "Input",ExpressionUUID->"56cbf89a-ae74-4433-b50d-5584881fcb36"],
Cell[68230, 1599, 706, 19, 53, "Text",ExpressionUUID->"d6470ec4-e9a4-427c-a28f-764ba914e3fd"],
Cell[68939, 1620, 23329, 516, 3949, "Input",ExpressionUUID->"d306b936-cb39-47ca-96d2-0e12976df830"],
Cell[92271, 2138, 499, 14, 53, "Text",ExpressionUUID->"af71dcbb-595c-4c7e-bb44-ac7a36f4dc08"],
Cell[92773, 2154, 15991, 348, 2691, "Input",ExpressionUUID->"97219470-d3af-429a-a67c-e5881cdbb4a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108801, 2507, 219, 4, 53, "Subtitle",ExpressionUUID->"40308c9a-923d-4039-9afc-cadf0763136b"],
Cell[109023, 2513, 563, 10, 104, "Text",ExpressionUUID->"7e031c4b-c97d-4411-8d7a-dc40689a0b0c"],
Cell[109589, 2525, 1149, 30, 87, "Input",ExpressionUUID->"ce6a5fdd-dbf7-47cc-8eab-23008732f306"],
Cell[110741, 2557, 29709, 594, 3642, "Input",ExpressionUUID->"a754dca9-19c5-49d7-a553-f3f5a97d3411"]
}, Open  ]]
}
]
*)


